The Reliability Function of Error-Correcting Output Codes with Noisy Binary Classifiers

Error-correcting output coding (ECOC) builds a multi-class classifier from binary classifiers. We study the excess error rate of ECOC over the Bayes (MAP) classifier when each binary classifier outputs a posterior estimate whose log-odds is corrupted by Gaussian noise. Recasting decoding as a test over a Gaussian channel, we derive an upper bound from the union and Chernoff bounds and a lower bound from the nearest competing category and the Mills ratio. The bounds show that a large Hamming distance is both necessary and sufficient for reducing the excess error rate. The excess error rate stays bounded away from zero, by a constant that depends on the two largest posteriors and the noise level but not on the number of categories $M$, whenever the distance between the code words of the two most probable categories is bounded; for equidistant codes this distance is $d_{\min}$. Conversely, it is at most $M-1$ times a factor that is exponentially small in the minimum distance $d_{\min}$, and it vanishes whenever $\kappa\,d_{\min}-\ln(M-1)\to\infty$ for an explicit $\kappa$ (for general codes, under a posterior condition). For $n$-vs-rest codes with $n\geq2$, the upper and lower exponents coincide asymptotically, which determines the reliability function of ECOC in closed form. The results extend to correlated Gaussian noise with the Hamming distance replaced by an effective distance; when noise is shared at the level of categories, the effective distance stays bounded and the excess error rate does not vanish for any code. All theorems are machine-checked in Lean 4. In a semi-synthetic setting, the measured decay agrees with the predicted exponent. On ResNet-50 features of CIFAR-10/100 and ImageNet-1k, the excess error over a log-likelihood decoding reference decreases with $d_{\min}$ and, for larger $M$, levels off at a moderate distance, while codes with $d_{\min}=1$ degrade as $M$ grows.

==> anc/EcocReliability/Audit.lean <==
import EcocProofs
/-! Axiom audit: every theorem in the `EcocProofs` namespace may use only
`propext`, `Classical.choice` and `Quot.sound` (no `sorryAx`, no custom axioms).
Run with `lake env lean Audit.lean`. -/
open Lean Elab Command
elab "#audit_axioms" : command => do
  let env ← getEnv
  let mut n : Nat := 0
  let mut bad : Array Name := #[]
  for (nm, ci) in env.constants.toList do
    if (`EcocProofs).isPrefixOf nm && !nm.isInternal then
      if let .thmInfo _ := ci then
        n := n + 1
        let axs ← liftCoreM <| Lean.collectAxioms nm
        for a in axs do
          unless a ∈ [``propext, ``Classical.choice, ``Quot.sound] do bad := bad.push nm
  if bad.isEmpty then
    logInfo m!"OK: {toString n} theorems, only propext / Classical.choice / Quot.sound"
  else
    logError m!"non-standard axioms in: {toString bad}"
#audit_axioms


==> anc/EcocReliability/EcocProofs.lean <==
import EcocProofs.Lemma6Gamma
import EcocProofs.Theorem2
import EcocProofs.ColumnBounds
import EcocProofs.ExcessError
import EcocProofs.QFunction
import EcocProofs.NvR
import EcocProofs.Reliability
import EcocProofs.GeneralCode
import EcocProofs.Channel
import EcocProofs.MainTheorem
import EcocProofs.NGeThree
import EcocProofs.SpecificCodes
import EcocProofs.Theorem2Dist
import EcocProofs.Asymptotics2
import EcocProofs.Correlated
import EcocProofs.NonVacuity


==> anc/EcocReliability/EcocProofs/Asymptotics2.lean <==
import Mathlib
import EcocProofs.ColumnBounds
import EcocProofs.Reliability

/-!
# Lemma 7 (infimum form) and Corollary `th:exhaustive_tight` (App. C, App. D)

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers* (`ecoc_reliability_en_submit.tex`).

* Lemma `lem:c2_elower`: `κ₂(λ,σ) = inf_{Ω₂(λ)} E_ECOC` — `kappa2_isGLB` (strict `θ₁+θ₂<1`,
  infimum not attained), `kappa2_isLeast` (closed `θ₁+θ₂ ≤ 1`, attained at the boundary point).
* App. `app:c2_elower`, the derivative formula in `s = θ₁+θ₂` at fixed `δ = θ₁-θ₂`:
  `logh_hasDerivAt` (formula verified), `logh_deriv_nonpos`, `logh_antitoneOn`, `logh_at_one`.
* Cor. `th:exhaustive_tight`, lower bound (eq. `exh_lower`): `exh_lower_rewrite`,
  `exh_prefactor_bounds` (explicit `Θ(1/√N_exh)` constants), `exh_exp_rewrite`.
* Cor. `th:exhaustive_tight`, upper bound (eq. `exh_upper`): `exh_upper_kappa2`.
-/

open Real Filter Topology Set
open EcocProofs.ColumnBounds EcocProofs.Reliability

namespace EcocProofs.Asymptotics2

/-- `E_ECOC(θ,σ) = (1/(8σ²)) ln² h(θ₁,θ₂)`. -/
noncomputable def EECOC (σ : ℝ) (p : ℝ × ℝ) : ℝ := 1 / (8 * σ ^ 2) * Real.log (hfun p.1 p.2) ^ 2

/-- `κ₂(λ,σ) = (1/(2σ²)) ln²((1+λ)/(1-λ))`. -/
noncomputable def kappa2 (σ lam : ℝ) : ℝ := 1 / (2 * σ ^ 2) * Real.log ((1 + lam) / (1 - lam)) ^ 2

/-- Two-coordinate projection of `Ω(λ)` with `M ≥ 3` positive posteriors: `θ₁+θ₂ < 1`. -/
def Omega2 (lam : ℝ) : Set (ℝ × ℝ) := {p | 0 < p.2 ∧ lam ≤ p.1 - p.2 ∧ p.1 + p.2 < 1}

/-- Closed version (`θ₁+θ₂ ≤ 1`, allows `M = 2` / `θ₃ = … = 0`). -/
def Omega2c (lam : ℝ) : Set (ℝ × ℝ) := {p | 0 < p.2 ∧ lam ≤ p.1 - p.2 ∧ p.1 + p.2 ≤ 1}

lemma kappa2_le_EECOC {σ lam : ℝ} (hl0 : 0 < lam) {p : ℝ × ℝ} (hp : p ∈ Omega2c lam) :
    kappa2 σ lam ≤ EECOC σ p :=
  kappa2_le_E hp.1 (by linarith [hp.2.1]) hp.2.2 hl0.le hp.2.1

/-- Boundary point `((1+λ)/2, (1-λ)/2)` gives `E_ECOC = κ₂`. -/
lemma EECOC_boundary {σ lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    EECOC σ ((1 + lam) / 2, (1 - lam) / 2) = kappa2 σ lam := by
  unfold EECOC kappa2
  simp only
  rw [log_h_boundary hl0 hl1]
  rcases eq_or_ne σ 0 with h | h
  · simp [h]
  · field_simp; ring

/-- **Lemma 7 (closed domain)**: `κ₂` is the minimum of `E_ECOC` over `Ω₂^c(λ)`. -/
theorem kappa2_isLeast {σ lam : ℝ} (hl0 : 0 < lam) (hl1 : lam < 1) :
    IsLeast (EECOC σ '' Omega2c lam) (kappa2 σ lam) := by
  refine ⟨⟨((1 + lam) / 2, (1 - lam) / 2), ⟨by simp only; linarith, by simp only; linarith,
    by simp only; linarith⟩, EECOC_boundary hl0.le hl1⟩, ?_⟩
  rintro _ ⟨p, hp, rfl⟩
  exact kappa2_le_EECOC hl0 hp

/-- Continuity of `t ↦ E_ECOC((1+λ)/2 - t, (1-λ)/2 - t)` at `t = 0`. -/
lemma path_continuousAt {σ lam : ℝ} (hl1 : lam < 1) (hl0 : 0 ≤ lam) :
    ContinuousAt (fun t : ℝ => EECOC σ ((1 + lam) / 2 - t, (1 - lam) / 2 - t)) 0 := by
  have hne1 : (1 - ((1 + lam) / 2 - 0)) * ((1 - lam) / 2 - 0) ≠ 0 := by
    apply mul_ne_zero <;> linarith
  have cn : Continuous (fun t : ℝ => ((1 + lam) / 2 - t) * (1 - ((1 - lam) / 2 - t))) := by
    fun_prop
  have cd : Continuous (fun t : ℝ => (1 - ((1 + lam) / 2 - t)) * ((1 - lam) / 2 - t)) := by
    fun_prop
  have hh : ContinuousAt (fun t : ℝ =>
      hfun ((1 + lam) / 2 - t) ((1 - lam) / 2 - t)) 0 :=
    ContinuousAt.div cn.continuousAt cd.continuousAt hne1
  have hval : hfun ((1 + lam) / 2 - 0) ((1 - lam) / 2 - 0) ≠ 0 := by
    unfold hfun
    apply div_ne_zero _ hne1
    apply mul_ne_zero <;> linarith
  unfold EECOC
  exact continuousAt_const.mul ((hh.log hval).pow 2)

/-- **Lemma 7 (paper's domain, `θ₁+θ₂ < 1`)**: `κ₂(λ,σ) = inf_{Ω₂(λ)} E_ECOC`. -/
theorem kappa2_isGLB {σ lam : ℝ} (hl0 : 0 < lam) (hl1 : lam < 1) :
    IsGLB (EECOC σ '' Omega2 lam) (kappa2 σ lam) := by
  constructor
  · rintro _ ⟨p, hp, rfl⟩
    exact kappa2_le_EECOC hl0 ⟨hp.1, hp.2.1, hp.2.2.le⟩
  · intro b hb
    set f : ℝ → ℝ := fun t => EECOC σ ((1 + lam) / 2 - t, (1 - lam) / 2 - t)
    have hlim : Tendsto f (𝓝[>] 0) (𝓝 (kappa2 σ lam)) := by
      have := (path_continuousAt (σ := σ) hl1 hl0.le).tendsto.mono_left
        (nhdsWithin_le_nhds (s := Ioi (0 : ℝ)))
      simpa [f, EECOC_boundary hl0.le hl1] using this
    have hev : ∀ᶠ t in 𝓝[>] (0 : ℝ), b ≤ f t := by
      have : Ioo (0 : ℝ) ((1 - lam) / 2) ∈ 𝓝[>] (0 : ℝ) :=
        Ioo_mem_nhdsGT (by linarith)
      filter_upwards [this] with t ht
      apply hb
      refine ⟨_, ⟨?_, ?_, ?_⟩, rfl⟩ <;> simp only <;> linarith [ht.1, ht.2]
    exact ge_of_tendsto hlim hev

/-! ### App. C: monotonicity of `ln h` in `s = θ₁+θ₂` at fixed `δ = θ₁-θ₂` -/

/-- `ln h` in the coordinates `(s, δ)`: `θ₁ = (s+δ)/2`, `θ₂ = (s-δ)/2`. -/
noncomputable def logh (δ s : ℝ) : ℝ := Real.log (hfun ((s + δ) / 2) ((s - δ) / 2))

/-- The paper's derivative `∂ ln h/∂s = 2δ[1/((2-s)²-δ²) - 1/(s²-δ²)]`. -/
noncomputable def loghDeriv (δ s : ℝ) : ℝ :=
  2 * δ * (1 / ((2 - s) ^ 2 - δ ^ 2) - 1 / (s ^ 2 - δ ^ 2))

/-- **App. C derivative formula (verified)**, valid wherever
`θ₁, θ₂, 1-θ₁, 1-θ₂ > 0`, i.e. `|δ| < s < 2 - |δ|`; here stated for
`δ < s`, `s + δ < 2`, `0 ≤ δ`. -/
theorem logh_hasDerivAt {δ s : ℝ} (hδ : 0 ≤ δ) (h1 : δ < s) (h2 : s + δ < 2) :
    HasDerivAt (logh δ) (loghDeriv δ s) s := by
  -- `ln h = ln θ₁ + ln(1-θ₂) - ln(1-θ₁) - ln θ₂` near `s`
  set g : ℝ → ℝ := fun x => Real.log ((x + δ) / 2) + Real.log (1 - (x - δ) / 2)
    - Real.log (1 - (x + δ) / 2) - Real.log ((x - δ) / 2)
  have hU : Ioo δ (2 - δ) ∈ 𝓝 s := Ioo_mem_nhds h1 (by linarith)
  have heq : g =ᶠ[𝓝 s] logh δ := by
    filter_upwards [hU] with x hx
    have a1 : 0 < (x + δ) / 2 := by linarith [hx.1]
    have a2 : 0 < 1 - (x - δ) / 2 := by linarith [hx.2]
    have a3 : 0 < 1 - (x + δ) / 2 := by linarith [hx.2]
    have a4 : 0 < (x - δ) / 2 := by linarith [hx.1]
    have key : Real.log ((x + δ) / 2 * (1 - (x - δ) / 2) / ((1 - (x + δ) / 2) * ((x - δ) / 2)))
        = Real.log ((x + δ) / 2) + Real.log (1 - (x - δ) / 2)
          - (Real.log (1 - (x + δ) / 2) + Real.log ((x - δ) / 2)) := by
      rw [Real.log_div (mul_pos a1 a2).ne' (mul_pos a3 a4).ne', Real.log_mul a1.ne' a2.ne',
        Real.log_mul a3.ne' a4.ne']
    change _ = Real.log ((x + δ) / 2 * (1 - (x - δ) / 2) / ((1 - (x + δ) / 2) * ((x - δ) / 2)))
    rw [key]; ring
  have b1 : (s + δ) / 2 ≠ 0 := by linarith
  have b2 : 1 - (s - δ) / 2 ≠ 0 := by linarith
  have b3 : 1 - (s + δ) / 2 ≠ 0 := by linarith
  have b4 : (s - δ) / 2 ≠ 0 := by linarith
  have d1 : HasDerivAt (fun x => (x + δ) / 2) (1 / 2) s := by
    simpa using ((hasDerivAt_id s).add_const δ).div_const 2
  have d2 : HasDerivAt (fun x => 1 - (x - δ) / 2) (-(1 / 2)) s := by
    simpa using (((hasDerivAt_id s).sub_const δ).div_const 2).const_sub 1
  have d3 : HasDerivAt (fun x => 1 - (x + δ) / 2) (-(1 / 2)) s := by
    simpa using (((hasDerivAt_id s).add_const δ).div_const 2).const_sub 1
  have d4 : HasDerivAt (fun x => (x - δ) / 2) (1 / 2) s := by
    simpa using ((hasDerivAt_id s).sub_const δ).div_const 2
  have hg : HasDerivAt g ((1 / 2) / ((s + δ) / 2) + (-(1 / 2)) / (1 - (s - δ) / 2)
      - (-(1 / 2)) / (1 - (s + δ) / 2) - (1 / 2) / ((s - δ) / 2)) s :=
    (((d1.log b1).add (d2.log b2)).sub (d3.log b3)).sub (d4.log b4)
  have hval : (1 / 2) / ((s + δ) / 2) + (-(1 / 2)) / (1 - (s - δ) / 2)
      - (-(1 / 2)) / (1 - (s + δ) / 2) - (1 / 2) / ((s - δ) / 2) = loghDeriv δ s := by
    unfold loghDeriv
    have e1 : s + δ ≠ 0 := by linarith
    have e2 : 2 - s + δ ≠ 0 := by linarith
    have e3 : 2 - s - δ ≠ 0 := by linarith
    have e4 : s - δ ≠ 0 := by linarith
    have e5 : (2 - s) ^ 2 - δ ^ 2 ≠ 0 := by
      have : (2 - s) ^ 2 - δ ^ 2 = (2 - s + δ) * (2 - s - δ) := by ring
      rw [this]; exact mul_ne_zero e2 e3
    have e6 : s ^ 2 - δ ^ 2 ≠ 0 := by
      have : s ^ 2 - δ ^ 2 = (s + δ) * (s - δ) := by ring
      rw [this]; exact mul_ne_zero e1 e4
    have f2 : 1 - (s - δ) / 2 = (2 - s + δ) / 2 := by ring
    have f3 : 1 - (s + δ) / 2 = (2 - s - δ) / 2 := by ring
    rw [f2, f3]
    field_simp
    ring
  rw [hval] at hg
  exact hg.congr_of_eventuallyEq heq.symm

/-- The derivative is `≤ 0` on `δ < s ≤ 1` (since `s ≤ 1 ≤ 2 - s`). -/
theorem logh_deriv_nonpos {δ s : ℝ} (hδ : 0 ≤ δ) (h1 : δ < s) (h2 : s ≤ 1) :
    loghDeriv δ s ≤ 0 := by
  unfold loghDeriv
  have hA : 0 < s ^ 2 - δ ^ 2 := by nlinarith
  have hAB : s ^ 2 - δ ^ 2 ≤ (2 - s) ^ 2 - δ ^ 2 := by nlinarith
  have : 1 / ((2 - s) ^ 2 - δ ^ 2) ≤ 1 / (s ^ 2 - δ ^ 2) :=
    one_div_le_one_div_of_le hA hAB
  nlinarith

/-- **App. C**: for fixed `δ ∈ [0,1)`, `ln h` is antitone in `s` on `(δ, 1]`. -/
theorem logh_antitoneOn {δ : ℝ} (hδ : 0 ≤ δ) (hδ1 : δ < 1) :
    AntitoneOn (logh δ) (Ioc δ 1) := by
  have hd : ∀ s ∈ Ioc δ 1, HasDerivAt (logh δ) (loghDeriv δ s) s := fun s hs =>
    logh_hasDerivAt hδ hs.1 (by linarith [hs.2])
  apply antitoneOn_of_deriv_nonpos (convex_Ioc δ 1)
  · exact fun s hs => (hd s hs).continuousAt.continuousWithinAt
  · rw [interior_Ioc]
    exact fun s hs => (hd s (Ioo_subset_Ioc_self hs)).differentiableAt.differentiableWithinAt
  · rw [interior_Ioc]
    intro s hs
    rw [(hd s (Ioo_subset_Ioc_self hs)).deriv]
    exact logh_deriv_nonpos hδ hs.1 hs.2.le

/-- Minimum at `s = 1`: `ln h = 2 ln((1+δ)/(1-δ))`. -/
theorem logh_at_one {δ : ℝ} (hδ : 0 ≤ δ) (hδ1 : δ < 1) :
    logh δ 1 = 2 * Real.log ((1 + δ) / (1 - δ)) := by
  unfold logh
  have := log_h_boundary hδ hδ1
  rwa [show (1 + δ) / 2 = (1 + δ) / 2 from rfl] at this

/-- Hence `ln h(s,δ) ≥ 2 ln((1+δ)/(1-δ))` on `(δ, 1]`. -/
theorem logh_ge_at_one {δ s : ℝ} (hδ : 0 ≤ δ) (hδ1 : δ < 1) (h1 : δ < s) (h2 : s ≤ 1) :
    2 * Real.log ((1 + δ) / (1 - δ)) ≤ logh δ s := by
  rw [← logh_at_one hδ hδ1]
  exact logh_antitoneOn hδ hδ1 ⟨h1, h2⟩ ⟨hδ1, le_rfl⟩ h2

/-! ### Corollary `th:exhaustive_tight`, lower bound (eq. `exh_lower`) -/

lemma Nexh_pos {M : ℕ} (hM : 2 ≤ M) : 0 < Nexh M := by
  obtain ⟨m, rfl⟩ : ∃ m, M = m + 2 := ⟨M - 2, by omega⟩
  simp only [Nexh, show m + 2 - 1 = m + 1 by omega, pow_succ]
  have : (1 : ℝ) ≤ 2 ^ m := one_le_pow₀ (by norm_num)
  linarith

lemma dexh_pos (M : ℕ) : 0 < dexh M := by unfold dexh; positivity

/-- The Mills-form lower bound with `ρU = √(2 d_exh e)`:
`λ/(2√(2π)ρU) exp(-ρU²/2) = λ/(2√(2π)√(2 d e)) exp(-d e)`. -/
theorem exh_lower_rewrite (M : ℕ) {e lam : ℝ} (he : 0 ≤ e) :
    lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * dexh M * e)) *
        Real.exp (-(Real.sqrt (2 * dexh M * e)) ^ 2 / 2) =
      lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * dexh M * e)) * Real.exp (-(dexh M * e)) := by
  rw [Real.sq_sqrt (by have := dexh_pos M; positivity)]
  congr 2; ring

/-- `exp(-d_exh e) = exp(-N_exh δ_exh e)` with `δ_exh = d_exh/N_exh ∈ (1/2, 1]`. -/
theorem exh_exp_rewrite {M : ℕ} (hM : 2 ≤ M) (e : ℝ) :
    Real.exp (-(dexh M * e)) = Real.exp (-(Nexh M * (dexh M / Nexh M) * e)) ∧
      1 / 2 < dexh M / Nexh M ∧ dexh M / Nexh M ≤ 1 := by
  refine ⟨?_, exh_ratio hM⟩
  rw [mul_div_cancel₀ _ (Nexh_pos hM).ne']

/-- **Prefactor is `Θ(1/√N_exh)`** with explicit constants
`c₁ = λ/(2√(2π)√(2e))`, `c₂ = λ/(2√(2π)√e)`, for all `M ≥ 2`. -/
theorem exh_prefactor_bounds {e lam : ℝ} (he : 0 < e) (hl : 0 ≤ lam) :
    ∃ c₁ c₂ : ℝ, 0 ≤ c₁ ∧ 0 ≤ c₂ ∧ (0 < lam → 0 < c₁ ∧ 0 < c₂) ∧
      ∀ M : ℕ, 2 ≤ M →
        c₁ / Real.sqrt (Nexh M) ≤ lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * dexh M * e)) ∧
        lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * dexh M * e)) ≤ c₂ / Real.sqrt (Nexh M) := by
  refine ⟨lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * e)),
    lam / (2 * Real.sqrt (2 * π) * Real.sqrt e), by positivity, by positivity,
    fun h => ⟨by positivity, by positivity⟩, fun M hM => ?_⟩
  have hN := Nexh_pos hM
  have hd := dexh_pos M
  obtain ⟨hlo, hhi⟩ := exh_rhoU_sq hM he
  have hpi : 0 < Real.sqrt (2 * π) := Real.sqrt_pos.2 (by positivity)
  constructor
  · -- c₁/√N = λ/(2√(2π)√(2eN)), and √(2de) ≤ √(2Ne)
    have : lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * e)) / Real.sqrt (Nexh M) =
        lam / (2 * Real.sqrt (2 * π) * Real.sqrt (2 * Nexh M * e)) := by
      rw [div_div, mul_assoc, ← Real.sqrt_mul (by positivity)]; ring_nf
    rw [this]
    apply div_le_div_of_nonneg_left hl (by positivity)
    exact mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt hhi) (by positivity)
  · have : lam / (2 * Real.sqrt (2 * π) * Real.sqrt e) / Real.sqrt (Nexh M) =
        lam / (2 * Real.sqrt (2 * π) * Real.sqrt (Nexh M * e)) := by
      rw [div_div, mul_assoc, ← Real.sqrt_mul he.le]; ring_nf
    rw [this]
    apply div_le_div_of_nonneg_left hl (by positivity)
    exact mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt hlo.le) (by positivity)

/-! ### Corollary `th:exhaustive_tight`, upper bound (eq. `exh_upper`) -/

lemma kappa2_nonneg (σ lam : ℝ) : 0 ≤ kappa2 σ lam := by unfold kappa2; positivity

/-- **eq. `exh_upper`**: if `Δ_M ≤ (M-1) exp(-d_exh κ₂)` (eventually, e.g. for all `M ≥ 2`),
then for every `ζ > 0`, eventually `Δ_M ≤ exp(-N_exh (κ₂/2 - ζ))`. -/
theorem exh_upper_kappa2 {Δ : ℕ → ℝ} {σ lam ζ : ℝ} (hζ : 0 < ζ)
    (hΔ : ∀ᶠ M in atTop, Δ M ≤ ((M : ℝ) - 1) * Real.exp (-(dexh M * kappa2 σ lam))) :
    ∀ᶠ M in atTop, Δ M ≤ Real.exp (-(Nexh M * (kappa2 σ lam / 2 - ζ))) :=
  exh_upper (kappa2_nonneg σ lam) hζ hΔ

end EcocProofs.Asymptotics2


==> anc/EcocReliability/EcocProofs/Channel.lean <==
import Mathlib
import EcocProofs.QFunction
import EcocProofs.GeneralCode

/-!
# The equivalent Gaussian channel (Sec. 2.3 and Sec. 3.1 of the paper)

Paper: `ecoc_reliability_en_submit.tex`, eqs. `eq:MAPecoc_nonnoise`, `eq:Passerini`,
`eq:ecoc_noise`, `eq:ecoc`, `eq:g_comp`, `eq:log_g`, `eq:sufficient_stat`,
`eq:channel_model`, `eq:mu_rho`, `eq:PEP_Q`.

Conventions. Classes are `Fin M`; the classifiers (columns) are indexed by an arbitrary finite
type `J` (`Fin N` for a general table, the `n`-subsets for `n`vR codes). The code word table is
`W : Fin M → J → Bool`. The pairwise quantities are stated for an arbitrary pair `(a, k)`;
the paper's `μ_{1k}`, `Z_{1k}`, `R_{1k}` are the case `a = 0` (index `0` = MAP class `c₁`).

* `fstar W θ j b`  ↔ `f*_j(b|θ) = Σ_{i : w_ij = b} θ_i`
* `fOne p e`       ↔ eq. `eq:ecoc`: `f_j(1) = e^ε f*/(1 + (e^ε - 1) f*)`;  `fNoisy` adds
  `f_j(0) = 1 - f_j(1)`;  `logit_fOne` recovers eq. `eq:ecoc_noise`.
* `g`, `gstar`     ↔ `g(c_i|θ) = Π_j f_j(w_ij)`, `g*(c_i|θ) = Π_j f*_j(w_ij)` (eq. `eq:Passerini`)
* `Lstat`          ↔ `L_i = Σ_j w_ij ε_j + ln g*(c_i)` (eq. `eq:sufficient_stat`)
* `mu`, `Z`, `dH`  ↔ `μ_{ak}`, `Z_{ak} = Σ_j (w_kj - w_aj) ε_j`, `d_H(c_a,c_k)`
* `log_g`          ↔ eq. `eq:log_g`;  `g_le_iff` / `amax_g_eq` ↔ `argmax g = argmax L`
* `L_sub`          ↔ eq. `eq:channel_model` (`L_k - L_a = μ_{ak} + Z_{ak}`)
* `log_R`, `R_le_one_iff` ↔ eq. `eq:g_comp`: `ln R_{ak} = -(μ_{ak} + Z_{ak})`,
  `{R_{ak} ≤ 1} = {μ_{ak} + Z_{ak} ≥ 0}`
* `prob_R_le_one` ↔ Prop. 1 / eq. `eq:PEP_Q`: `P(R_{ak} ≤ 1) = Q(ρ_{ak})`
* `prob_tie_zero` ↔ ties `R_{ak} = 1` are null (used for `P(E) = P(î ≠ 1)`).
-/

open MeasureTheory ProbabilityTheory Real Finset
open scoped NNReal

namespace EcocProofs.Channel

variable {M : ℕ} {J : Type*} [Fintype J]

/-! ## 1. Deterministic layer -/

/-- `f*_j(b|θ) = Σ_{i : w_ij = b} θ_i` (eq. `eq:MAPecoc_nonnoise`). -/
def fstar (W : Fin M → J → Bool) (θ : Fin M → ℝ) (j : J) (b : Bool) : ℝ :=
  ∑ i ∈ univ.filter (fun i => W i j = b), θ i

/-- For `J = Fin N` this is `GeneralCode.fstar`. -/
lemma fstar_eq_general {N : ℕ} (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) :
    fstar W θ = GeneralCode.fstar W θ := rfl

omit [Fintype J] in
lemma fstar_false (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1) (j : J) :
    fstar W θ j false = 1 - fstar W θ j true := by
  unfold fstar
  rw [← hsum, ← sum_filter_add_sum_filter_not univ (fun i => W i j = true)]
  have : univ.filter (fun i => W i j = false) = univ.filter (fun i => ¬ W i j = true) := by
    ext i; simp
  rw [this]; ring

/-- Eq. `eq:ecoc`: the noisy column posterior `f_j(1|θ)`. -/
noncomputable def fOne (p e : ℝ) : ℝ := rexp e * p / (1 + (rexp e - 1) * p)

/-- `f_j(b|θ)`, with `f_j(0) = 1 - f_j(1)`. -/
noncomputable def fNoisy (p e : ℝ) (b : Bool) : ℝ := if b then fOne p e else 1 - fOne p e

/-- The noiseless value `f*(b)` written through `p = f*(1)`. -/
def fs (p : ℝ) (b : Bool) : ℝ := if b then p else 1 - p

/-- Indicator `w ∈ {0,1}` as a real number. -/
def b2r (b : Bool) : ℝ := if b then 1 else 0

lemma den_pos {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (e : ℝ) : 0 < 1 + (rexp e - 1) * p := by
  have := exp_pos e
  nlinarith

lemma one_sub_fOne {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (e : ℝ) :
    1 - fOne p e = (1 - p) / (1 + (rexp e - 1) * p) := by
  have h := den_pos hp0 hp1 e
  unfold fOne
  rw [eq_div_iff h.ne', sub_mul, div_mul_cancel₀ _ h.ne']; ring

/-- Eq. `eq:ecoc_noise`: `ε = logit f(1) - logit f*(1)`, i.e. `fOne` is the inverse of the
definition of `ε_j`. -/
theorem logit_fOne {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (e : ℝ) :
    Real.log (fOne p e / (1 - fOne p e)) = Real.log (p / (1 - p)) + e := by
  have h := den_pos hp0 hp1 e
  rw [one_sub_fOne hp0 hp1, fOne]
  have : rexp e * p / (1 + (rexp e - 1) * p) / ((1 - p) / (1 + (rexp e - 1) * p))
      = rexp e * (p / (1 - p)) := by
    have h1 : (1 - p) ≠ 0 := by linarith
    rw [div_div_div_cancel_right₀ h.ne']; field_simp
  rw [this, Real.log_mul (exp_pos e).ne' (div_pos hp0 (by linarith)).ne', Real.log_exp]
  ring

/-- Per-column form of eq. `eq:log_g`:
`ln f(b) = ln f*(b) + b·ε - ln(1 + (e^ε - 1) f*(1))`. -/
lemma log_fNoisy {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (e : ℝ) (b : Bool) :
    Real.log (fNoisy p e b) =
      Real.log (fs p b) + b2r b * e - Real.log (1 + (rexp e - 1) * p) := by
  have h := den_pos hp0 hp1 e
  cases b
  · simp only [fNoisy, fs, b2r, Bool.false_eq_true, ite_false, zero_mul, add_zero]
    rw [one_sub_fOne hp0 hp1, Real.log_div (by linarith) h.ne']
  · simp only [fNoisy, fs, b2r, ite_true, one_mul]
    rw [fOne, Real.log_div (by positivity) h.ne', Real.log_mul (exp_pos e).ne' hp0.ne',
      Real.log_exp]
    ring

lemma fNoisy_pos {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) (e : ℝ) (b : Bool) :
    0 < fNoisy p e b := by
  have h := den_pos hp0 hp1 e
  cases b
  · simp only [fNoisy, Bool.false_eq_true, ite_false]
    rw [one_sub_fOne hp0 hp1]; exact div_pos (by linarith) h
  · simp only [fNoisy, ite_true, fOne]; positivity

/-- Decoding score `g(c_i|θ) = Π_j f_j(w_ij|θ)` (eq. `eq:Passerini`), the noisy `f_j` given by
eq. `eq:ecoc` from the noise vector `ε`. -/
noncomputable def g (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → ℝ) (i : Fin M) : ℝ :=
  ∏ j, fNoisy (fstar W θ j true) (ε j) (W i j)

/-- Noiseless score `g*(c_i|θ) = Π_j f*_j(w_ij|θ)`. -/
noncomputable def gstar (W : Fin M → J → Bool) (θ : Fin M → ℝ) (i : Fin M) : ℝ :=
  ∏ j, fstar W θ j (W i j)

/-- Sufficient statistic `L_i = Σ_j w_ij ε_j + ln g*(c_i|θ)` (eq. `eq:sufficient_stat`). -/
noncomputable def Lstat (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → ℝ) (i : Fin M) : ℝ :=
  ∑ j, b2r (W i j) * ε j + Real.log (gstar W θ i)

/-- `μ_{ak} = ln(g*(c_k)/g*(c_a)) = Σ_j [ln f*_j(w_kj) - ln f*_j(w_aj)]` (eq. `eq:mu_rho`). -/
noncomputable def mu (W : Fin M → J → Bool) (θ : Fin M → ℝ) (a k : Fin M) : ℝ :=
  ∑ j, (Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W a j)))

/-- For `J = Fin N`, `a = 0` this is `GeneralCode.mu`. -/
lemma mu_eq_general {N : ℕ} [NeZero M] (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (k : Fin M) :
    mu W θ 0 k = GeneralCode.mu W θ k := rfl

/-- The coefficient vector `s_k = (w_kj - w_aj)_j ∈ {-1,0,1}^J`. -/
def sdiff (W : Fin M → J → Bool) (a k : Fin M) (j : J) : ℝ := b2r (W k j) - b2r (W a j)

/-- `Z_{ak} = Σ_j (w_kj - w_aj) ε_j` (eq. `eq:channel_model`). -/
def Z (W : Fin M → J → Bool) (a k : Fin M) (ε : J → ℝ) : ℝ := ∑ j, sdiff W a k j * ε j

/-- Hamming distance `d_H(c_a, c_k)` (eq. `eq:d_h_c`). -/
def dH [DecidableEq J] (W : Fin M → J → Bool) (a k : Fin M) : ℕ :=
  (univ.filter fun j => W a j ≠ W k j).card

lemma dH_eq_general {N : ℕ} [NeZero M] (W : Fin M → Fin N → Bool) (k : Fin M) :
    dH W 0 k = GeneralCode.dH W 0 k := rfl

/-- Standing hypothesis: every `f*_j(1|θ) ∈ (0,1)` (nonconstant columns, `θ > 0`). -/
def ColInterior (W : Fin M → J → Bool) (θ : Fin M → ℝ) : Prop :=
  ∀ j, 0 < fstar W θ j true ∧ fstar W θ j true < 1

omit [Fintype J] in
lemma fstar_pos (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (j : J) (b : Bool) : 0 < fstar W θ j b := by
  cases b
  · rw [fstar_false W θ hsum]; linarith [(hc j).2]
  · exact (hc j).1

omit [Fintype J] in
lemma fs_eq (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1) (j : J) (b : Bool) :
    fs (fstar W θ j true) b = fstar W θ j b := by
  cases b
  · simp [fs, fstar_false W θ hsum]
  · simp [fs]

/-- **Eq. `eq:log_g`.** -/
theorem log_g (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (i : Fin M) :
    Real.log (g W θ ε i) = ∑ j, (Real.log (fstar W θ j (W i j)) + b2r (W i j) * ε j
      - Real.log (1 + (rexp (ε j) - 1) * fstar W θ j true)) := by
  unfold g
  rw [Real.log_prod (fun j _ => (fNoisy_pos (hc j).1 (hc j).2 _ _).ne')]
  refine sum_congr rfl fun j _ => ?_
  rw [log_fNoisy (hc j).1 (hc j).2, fs_eq W θ hsum]

lemma log_gstar (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (i : Fin M) :
    Real.log (gstar W θ i) = ∑ j, Real.log (fstar W θ j (W i j)) :=
  Real.log_prod (fun j _ => (fstar_pos W θ hsum hc j _).ne')

/-- The `i`-independent normaliser `C(ε) = Σ_j ln(1 + (e^{ε_j} - 1) f*_j(1))`. -/
noncomputable def normC (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → ℝ) : ℝ :=
  ∑ j, Real.log (1 + (rexp (ε j) - 1) * fstar W θ j true)

/-- `ln g(c_i) = L_i - C(ε)`: the third term of eq. `eq:log_g` does not depend on `i`. -/
theorem log_g_eq_L (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (i : Fin M) :
    Real.log (g W θ ε i) = Lstat W θ ε i - normC W θ ε := by
  rw [log_g W θ hsum hc, Lstat, log_gstar W θ hsum hc, normC, sum_sub_distrib, sum_add_distrib]
  ring

lemma g_pos (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hc : ColInterior W θ) (ε : J → ℝ)
    (i : Fin M) : 0 < g W θ ε i :=
  prod_pos fun j _ => fNoisy_pos (hc j).1 (hc j).2 _ _

/-- `g(c_i) = exp(L_i - C(ε))`. -/
theorem g_eq_exp (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (i : Fin M) :
    g W θ ε i = rexp (Lstat W θ ε i - normC W θ ε) := by
  rw [← log_g_eq_L W θ hsum hc, Real.exp_log (g_pos W θ hc ε i)]

/-- The decoder only sees the order of the `L_i`: `g(c_i) ≤ g(c_k) ↔ L_i ≤ L_k`. -/
theorem g_le_iff (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (i k : Fin M) :
    g W θ ε i ≤ g W θ ε k ↔ Lstat W θ ε i ≤ Lstat W θ ε k := by
  rw [g_eq_exp W θ hsum hc, g_eq_exp W θ hsum hc, Real.exp_le_exp]
  constructor <;> intro h <;> linarith

/-- The set of maximisers of a score vector. -/
noncomputable def amax (s : Fin M → ℝ) : Finset (Fin M) := univ.filter fun i => ∀ k, s k ≤ s i

lemma amax_nonempty [NeZero M] (s : Fin M → ℝ) : (amax s).Nonempty := by
  obtain ⟨i, -, hi⟩ := exists_max_image (univ : Finset (Fin M)) s univ_nonempty
  exact ⟨i, by simpa [amax] using fun k => hi k (mem_univ k)⟩

/-- **`argmax_i g = argmax_i L_i`** (eq. `eq:sufficient_stat`): the sets of maximisers coincide,
so ECOC with *any* fixed tie-break rule `tb` applied to the maximiser set takes the same
decision from `g` and from `L`. -/
theorem amax_g_eq (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) :
    amax (g W θ ε) = amax (Lstat W θ ε) := by
  ext i; simp only [amax, mem_filter, mem_univ, true_and]
  exact forall_congr' fun k => g_le_iff W θ hsum hc ε k i

/-- **Eq. `eq:channel_model`**: `L_k - L_a = μ_{ak} + Z_{ak}`. -/
theorem L_sub (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (a k : Fin M) :
    Lstat W θ ε k - Lstat W θ ε a = mu W θ a k + Z W a k ε := by
  simp only [Lstat, log_gstar W θ hsum hc, mu, Z, sdiff, sub_mul, sum_sub_distrib]
  ring

/-- Score ratio `R_{ak} = g(c_a)/g(c_k)` (eq. `eq:g_comp`). -/
noncomputable def R (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → ℝ) (a k : Fin M) : ℝ :=
  g W θ ε a / g W θ ε k

/-- **Eq. `eq:g_comp`**: `ln R_{ak} = -(μ_{ak} + Z_{ak})`. -/
theorem log_R (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (a k : Fin M) :
    Real.log (R W θ ε a k) = -(mu W θ a k + Z W a k ε) := by
  rw [R, Real.log_div (g_pos W θ hc ε a).ne' (g_pos W θ hc ε k).ne',
    log_g_eq_L W θ hsum hc, log_g_eq_L W θ hsum hc, ← L_sub W θ hsum hc]
  ring

/-- `R_{ak} = exp(-(μ_{ak} + Z_{ak}))`. -/
theorem R_eq_exp (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (a k : Fin M) :
    R W θ ε a k = rexp (-(mu W θ a k + Z W a k ε)) := by
  rw [← log_R W θ hsum hc, Real.exp_log (show 0 < R W θ ε a k from
    div_pos (g_pos W θ hc ε a) (g_pos W θ hc ε k))]

/-- `{R_{ak} ≤ 1} = {μ_{ak} + Z_{ak} ≥ 0}`. -/
theorem R_le_one_iff (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (a k : Fin M) :
    R W θ ε a k ≤ 1 ↔ 0 ≤ mu W θ a k + Z W a k ε := by
  rw [R_eq_exp W θ hsum hc, Real.exp_le_one_iff]; constructor <;> intro h <;> linarith

/-- `{R_{ak} = 1} = {μ_{ak} + Z_{ak} = 0}` (ties). -/
theorem R_eq_one_iff (W : Fin M → J → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (ε : J → ℝ) (a k : Fin M) :
    R W θ ε a k = 1 ↔ mu W θ a k + Z W a k ε = 0 := by
  rw [R_eq_exp W θ hsum hc, Real.exp_eq_one_iff, neg_eq_zero]

/-! ## 2. Probability layer (Assumption `ass:eps`: `ε_j` i.i.d. `N(0, σ²)`) -/

section Prob

variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}

/-- `σ²` as an `ℝ≥0`. -/
def sq (σ : ℝ) : ℝ≥0 := NNReal.mk (σ ^ 2) (sq_nonneg σ)

/-- `QFunction.hasLaw_weighted_sum` for an arbitrary finite index type. -/
theorem hasLaw_weighted_sum' {ε : J → Ω → ℝ} {σ : ℝ} (a : J → ℝ)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    HasLaw (fun ω => ∑ j, a j * ε j ω)
      (gaussianReal 0 (NNReal.mk (σ ^ 2 * ∑ j, a j ^ 2) (by positivity))) P := by
  have h := QFunction.hasLaw_sum_gaussian (X := fun j ω => a j * ε j ω) (m := fun _ => 0)
    (v := fun j => NNReal.mk (a j ^ 2) (sq_nonneg _) * sq σ)
    (hind.comp (fun j x => a j * x) (fun j => measurable_const_mul (a j)))
    (fun j => (hmeas j).const_mul (a j))
    (fun j => by
      have := gaussianReal_const_mul (hε j) (a j)
      rwa [mul_zero] at this) Finset.univ
  convert h using 1
  · ext ω; simp [Finset.sum_apply]
  · congr 1
    · simp
    · ext
      rw [NNReal.coe_sum]
      simp [sq, Finset.mul_sum, mul_comm]

lemma b2r_sub_cases (x y : Bool) :
    b2r x - b2r y = -1 ∨ b2r x - b2r y = 0 ∨ b2r x - b2r y = 1 := by
  cases x <;> cases y <;> simp [b2r]

lemma sum_sdiff_sq [DecidableEq J] (W : Fin M → J → Bool) (a k : Fin M) :
    ∑ j, sdiff W a k j ^ 2 = (dH W a k : ℝ) := by
  rw [dH, Finset.card_filter, Nat.cast_sum]
  refine sum_congr rfl fun j _ => ?_
  cases h1 : W a j <;> cases h2 : W k j <;> simp [sdiff, b2r, h1, h2]

/-- **Eq. `eq:channel_model`**: `Z_{ak} ~ N(0, d_H(c_a,c_k) σ²)`. -/
theorem hasLaw_Z [DecidableEq J] (W : Fin M → J → Bool) (a k : Fin M) {ε : J → Ω → ℝ} {σ : ℝ}
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    HasLaw (fun ω => Z W a k (fun j => ε j ω))
      (gaussianReal 0 (NNReal.mk (σ ^ 2 * dH W a k) (by positivity))) P := by
  have h := hasLaw_weighted_sum' (sdiff W a k) hind hmeas hε
  simp only [sum_sdiff_sq] at h
  exact h

lemma measurable_Z (W : Fin M → J → Bool) (a k : Fin M) {ε : J → Ω → ℝ}
    (hmeas : ∀ j, Measurable (ε j)) : Measurable (fun ω => Z W a k (fun j => ε j ω)) := by
  unfold Z
  exact Finset.measurable_sum _ fun j _ => (hmeas j).const_mul _

/-- **Prop. 1 / eq. `eq:PEP_Q`** in the `μ + Z` form: for `d_H(c_a,c_k) > 0`,
`P(μ_{ak} + Z_{ak} ≥ 0) = Q(ρ_{ak})`, `ρ_{ak} = -μ_{ak}/(σ √d_H)`. -/
theorem prob_channel [DecidableEq J] (W : Fin M → J → Bool) (θ : Fin M → ℝ) (a k : Fin M)
    {ε : J → Ω → ℝ} {σ : ℝ} (hσ : 0 < σ) (hd : 0 < dH W a k)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    P.real {ω | 0 ≤ mu W θ a k + Z W a k (fun j => ε j ω)} =
      QFunction.Q (-mu W θ a k / (σ * √(dH W a k : ℝ))) := by
  have hpos : 0 < σ * √(dH W a k : ℝ) := mul_pos hσ (Real.sqrt_pos.mpr (by exact_mod_cast hd))
  refine QFunction.prob_nonneg_eq_Q hpos ?_
  convert hasLaw_Z W a k hind hmeas hε using 3
  rw [mul_pow, Real.sq_sqrt (Nat.cast_nonneg _)]

/-- **Prop. 1 / eq. `eq:PEP_Q`**: `P(R_{ak} ≤ 1) = Q(ρ_{ak})` for the actual decoding scores
`g` of eq. `eq:Passerini` with the noisy classifiers of eq. `eq:ecoc`. -/
theorem prob_R_le_one [DecidableEq J] (W : Fin M → J → Bool) (θ : Fin M → ℝ)
    (hsum : ∑ i, θ i = 1) (hc : ColInterior W θ) (a k : Fin M)
    {ε : J → Ω → ℝ} {σ : ℝ} (hσ : 0 < σ) (hd : 0 < dH W a k)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    P.real {ω | R W θ (fun j => ε j ω) a k ≤ 1} =
      QFunction.Q (-mu W θ a k / (σ * √(dH W a k : ℝ))) := by
  rw [← prob_channel W θ a k hσ hd hind hmeas hε]
  congr 1; ext ω
  exact R_le_one_iff W θ hsum hc _ a k

/-- **Ties are null**: for `d_H(c_a,c_k) > 0` and `σ ≠ 0`, `P(μ_{ak} + Z_{ak} = 0) = 0`. -/
theorem prob_tie_zero [DecidableEq J] (W : Fin M → J → Bool) (θ : Fin M → ℝ) (a k : Fin M)
    {ε : J → Ω → ℝ} {σ : ℝ} (hσ : σ ≠ 0) (hd : 0 < dH W a k)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    P {ω | mu W θ a k + Z W a k (fun j => ε j ω) = 0} = 0 := by
  have hL := hasLaw_Z W a k hind hmeas hε
  have hv : NNReal.mk (σ ^ 2 * dH W a k) (by positivity) ≠ 0 := by
    intro h
    have := congrArg NNReal.toReal h
    simp only [NNReal.coe_mk, NNReal.coe_zero] at this
    have : (0 : ℝ) < σ ^ 2 * dH W a k := mul_pos (by positivity) (by exact_mod_cast hd)
    linarith
  have := nullSingletonClass_gaussianReal (μ := 0) hv
  have hset : {ω | mu W θ a k + Z W a k (fun j => ε j ω) = 0}
      = (fun ω => Z W a k (fun j => ε j ω)) ⁻¹' {-mu W θ a k} := by
    ext ω; simp only [Set.mem_ofPred_eq, Set.mem_preimage, Set.mem_singleton_iff]
    constructor <;> intro h <;> linarith
  rw [hset, ← Measure.map_apply_of_aemeasurable hL.aemeasurable (measurableSet_singleton _),
    hL.map_eq]
  exact measure_singleton _

/-- Ties `R_{ak} = 1` of the actual decoding scores are null. -/
theorem prob_R_eq_one_zero [DecidableEq J] (W : Fin M → J → Bool) (θ : Fin M → ℝ)
    (hsum : ∑ i, θ i = 1) (hc : ColInterior W θ) (a k : Fin M)
    {ε : J → Ω → ℝ} {σ : ℝ} (hσ : σ ≠ 0) (hd : 0 < dH W a k)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P) [IsProbabilityMeasure P] :
    P {ω | R W θ (fun j => ε j ω) a k = 1} = 0 := by
  rw [← prob_tie_zero W θ a k hσ hd hind hmeas hε]
  congr 1; ext ω
  exact R_eq_one_iff W θ hsum hc _ a k

end Prob

end EcocProofs.Channel


==> anc/EcocReliability/EcocProofs/ColumnBounds.lean <==
import Mathlib

/-!
# Column-wise inequalities of the reliability-function paper

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers* (`ecoc_reliability_en_submit.tex`).

All statements are elementary real inequalities used inside the proofs of

* Lemma `lem:eta_upper` (eq. `eq:eta_upper`, App. `app:eta_upper`)      — `eta_le_upper`, `eta_mid`,
  `eta_strictMonoOn`, `eta_strictAntiOn`
* Lemma `lem:eta_lower` (eq. `eq:eta_lower`, App. `app:eta_lower`)      — `eta_ge_lower`,
  `eta_zero`, `eta_right_end`
* Prop. `pro:mu_upper_nvR` / `pro:mu_lower_nvR` (sum over pairs)        — `sum_log_eta_le`,
  `sum_log_eta_ge`
* Prop. `pro:mu_upper_general` (eq. `eq:ratio_bound`)                    — `ratio_bound`,
  `sum_log_ratio_le`
* Cor. `cor:necessity` (eq. `eq:mu_col_bound`)                           — `abs_log_col_le`,
  `abs_log_ratio1_le`, `Bk_nonneg`, `Bk_antitone`, `abs_sum_log_col_le`
* Cor. `cor:upper_nvR` step                                              — `logOdds_strictMonoOn`,
  `ratio_le_lambda`, `log_ratio_le_lambda`
* Lemma `lem:c2_elower` (App. `app:c2_elower`)                           — `log_h_ge`,
  `kappa2_le_E`, `log_h_boundary`
* Prop. `prop:upper_general` (positivity of the exponent)                — `log_odds_pos`

Notation: `θ₁ = t1`, `θ_k = tk`, `δ = t1 - tk`.
The key identity is `η = 1 - δ / g(α)` with the concave quadratic
`g(α) = (θ₁+α)(1-θ_k-α)` (`eta_eq`), from which all `η` statements follow.
-/

open Real Finset

namespace EcocProofs.ColumnBounds

/-- `η(α; θ₁, θ_k) = (1-θ₁-α)(θ_k+α) / ((θ₁+α)(1-θ_k-α))`  (eq. `eq:eta_explicit`). -/
noncomputable def eta (α t1 tk : ℝ) : ℝ :=
  (1 - t1 - α) * (tk + α) / ((t1 + α) * (1 - tk - α))

/-- The denominator `g(α) = (θ₁+α)(1-θ_k-α)`. -/
def g (α t1 tk : ℝ) : ℝ := (t1 + α) * (1 - tk - α)

/-- Standing hypotheses on the pair `(θ₁, θ_k)` and the domain of `α`. -/
structure Dom (α t1 tk : ℝ) : Prop where
  tk_pos : 0 < tk
  lt : tk < t1
  sum_le : t1 + tk ≤ 1
  α_nonneg : 0 ≤ α
  α_le : α ≤ 1 - t1 - tk

lemma g_pos {α t1 tk : ℝ} (h : Dom α t1 tk) : 0 < g α t1 tk := by
  have := h.tk_pos; have := h.lt; have := h.α_nonneg; have := h.α_le
  unfold g; apply mul_pos <;> linarith

lemma eta_eq {α t1 tk : ℝ} (hg : g α t1 tk ≠ 0) :
    eta α t1 tk = 1 - (t1 - tk) / g α t1 tk := by
  unfold eta; unfold g at hg ⊢
  rw [eq_sub_iff_add_eq, ← add_div, div_eq_one_iff_eq hg]; ring

/-- `g` is maximised at the midpoint, with value `((1+δ)/2)²`. -/
lemma g_le_mid (α t1 tk : ℝ) : g α t1 tk ≤ ((1 + (t1 - tk)) / 2) ^ 2 := by
  unfold g; nlinarith [sq_nonneg (2 * α - (1 - t1 - tk))]

/-- `g(α) - g(0) = α (1-θ₁-θ_k-α) ≥ 0` on the domain. -/
lemma g_ge_zero_val {α t1 tk : ℝ} (h : Dom α t1 tk) : t1 * (1 - tk) ≤ g α t1 tk := by
  have := h.α_nonneg; have := h.α_le
  unfold g; nlinarith [mul_nonneg h.α_nonneg (sub_nonneg.2 h.α_le)]

/-! ### Lemma 1 (`lem:eta_upper`) -/

/-- **Lemma 1, eq. `eq:eta_upper`.** -/
theorem eta_le_upper {α t1 tk : ℝ} (h : Dom α t1 tk) :
    eta α t1 tk ≤ ((1 - t1 + tk) / (1 + t1 - tk)) ^ 2 := by
  have hg := g_pos h
  have hd : 0 ≤ t1 - tk := by linarith [h.lt]
  have h1 : 0 < 1 + t1 - tk := by linarith [h.lt, h.tk_pos]
  rw [eta_eq hg.ne']
  have hmid := g_le_mid α t1 tk
  have key : (t1 - tk) / ((1 + (t1 - tk)) / 2) ^ 2 ≤ (t1 - tk) / g α t1 tk :=
    div_le_div_of_nonneg_left hd hg hmid
  have : ((1 - t1 + tk) / (1 + t1 - tk)) ^ 2 = 1 - (t1 - tk) / ((1 + (t1 - tk)) / 2) ^ 2 := by
    field_simp; ring
  rw [this]; linarith

/-- **Lemma 1, equality case** at `α = (1-θ₁-θ_k)/2` (needs only `1+θ₁-θ_k ≠ 0`). -/
theorem eta_mid (t1 tk : ℝ) (h : 1 + t1 - tk ≠ 0) :
    eta ((1 - t1 - tk) / 2) t1 tk = ((1 - t1 + tk) / (1 + t1 - tk)) ^ 2 := by
  unfold eta
  have e1 : (1 - t1 - (1 - t1 - tk) / 2) = (1 - t1 + tk) / 2 := by ring
  have e2 : (tk + (1 - t1 - tk) / 2) = (1 - t1 + tk) / 2 := by ring
  have e3 : (t1 + (1 - t1 - tk) / 2) = (1 + t1 - tk) / 2 := by ring
  have e4 : (1 - tk - (1 - t1 - tk) / 2) = (1 + t1 - tk) / 2 := by ring
  rw [e1, e2, e3, e4]; field_simp

/-- **Unimodality, increasing part**: `η` is strictly increasing on `[0, (1-θ₁-θ_k)/2]`. -/
theorem eta_strictMonoOn {t1 tk : ℝ} (htk : 0 < tk) (hlt : tk < t1) (hs : t1 + tk ≤ 1) :
    StrictMonoOn (fun α => eta α t1 tk) (Set.Icc 0 ((1 - t1 - tk) / 2)) := by
  intro a ha b hb hab
  simp only [Set.mem_Icc] at ha hb
  have da : Dom a t1 tk := ⟨htk, hlt, hs, ha.1, by linarith⟩
  have db : Dom b t1 tk := ⟨htk, hlt, hs, hb.1, by linarith⟩
  have ga := g_pos da; have gb := g_pos db
  simp only [eta_eq ga.ne', eta_eq gb.ne']
  have hgab : g a t1 tk < g b t1 tk := by
    unfold g; nlinarith [mul_pos (sub_pos.2 hab) (show 0 < 1 - t1 - tk - a - b by linarith)]
  have : (t1 - tk) / g b t1 tk < (t1 - tk) / g a t1 tk :=
    div_lt_div_of_pos_left (by linarith) ga hgab
  linarith

/-- **Unimodality, decreasing part**: `η` is strictly decreasing on
`[(1-θ₁-θ_k)/2, 1-θ₁-θ_k]`. -/
theorem eta_strictAntiOn {t1 tk : ℝ} (htk : 0 < tk) (hlt : tk < t1) (hs : t1 + tk ≤ 1) :
    StrictAntiOn (fun α => eta α t1 tk) (Set.Icc ((1 - t1 - tk) / 2) (1 - t1 - tk)) := by
  intro a ha b hb hab
  simp only [Set.mem_Icc] at ha hb
  have da : Dom a t1 tk := ⟨htk, hlt, hs, by linarith, ha.2⟩
  have db : Dom b t1 tk := ⟨htk, hlt, hs, by linarith, hb.2⟩
  have ga := g_pos da; have gb := g_pos db
  simp only [eta_eq ga.ne', eta_eq gb.ne']
  have hgab : g b t1 tk < g a t1 tk := by
    unfold g; nlinarith [mul_pos (sub_pos.2 hab) (show 0 < a + b - (1 - t1 - tk) by linarith)]
  have : (t1 - tk) / g a t1 tk < (t1 - tk) / g b t1 tk :=
    div_lt_div_of_pos_left (by linarith) gb hgab
  linarith

/-! ### Lemma 4 (`lem:eta_lower`) -/

/-- **Lemma 4, eq. `eq:eta_lower`.** -/
theorem eta_ge_lower {α t1 tk : ℝ} (h : Dom α t1 tk) :
    (1 - t1) * tk / (t1 * (1 - tk)) ≤ eta α t1 tk := by
  have hg := g_pos h
  have h0 : Dom 0 t1 tk := ⟨h.tk_pos, h.lt, h.sum_le, le_refl _, by linarith [h.α_le, h.α_nonneg]⟩
  have hg0 := g_pos h0
  have e0 : (1 - t1) * tk / (t1 * (1 - tk)) = eta 0 t1 tk := by unfold eta; ring_nf
  rw [e0, eta_eq hg.ne', eta_eq hg0.ne']
  have hle : g 0 t1 tk ≤ g α t1 tk := by
    have := g_ge_zero_val h; unfold g at this ⊢; linarith
  have : (t1 - tk) / g α t1 tk ≤ (t1 - tk) / g 0 t1 tk :=
    div_le_div_of_nonneg_left (by linarith [h.lt]) hg0 hle
  linarith

/-- Endpoint value at `α = 0` (eq. `eq:eta_at_0`). -/
theorem eta_zero (t1 tk : ℝ) : eta 0 t1 tk = (1 - t1) * tk / (t1 * (1 - tk)) := by
  unfold eta; ring_nf

/-- Endpoint value at `α = 1-θ₁-θ_k` (eq. `eq:eta_at_max`): equal to the value at `0`. -/
theorem eta_right_end (t1 tk : ℝ) :
    eta (1 - t1 - tk) t1 tk = (1 - t1) * tk / (t1 * (1 - tk)) := by
  unfold eta
  have e1 : 1 - t1 - (1 - t1 - tk) = tk := by ring
  have e2 : tk + (1 - t1 - tk) = 1 - t1 := by ring
  have e3 : t1 + (1 - t1 - tk) = 1 - tk := by ring
  have e4 : 1 - tk - (1 - t1 - tk) = t1 := by ring
  rw [e1, e2, e3, e4]; ring

/-! ### Sums over the pairs (Props. `pro:mu_upper_nvR`, `pro:mu_lower_nvR`) -/

/-- `Σ_pairs ln η ≤ (#pairs) · 2 ln((1-θ₁+θ_k)/(1+θ₁-θ_k))`; with `#pairs = d(n,M)/2` this is
eq. `eq:mu_upper_nvR`. -/
theorem sum_log_eta_le {ι : Type*} (P : Finset ι) (α : ι → ℝ) {t1 tk : ℝ}
    (h : ∀ p ∈ P, Dom (α p) t1 tk) :
    ∑ p ∈ P, Real.log (eta (α p) t1 tk) ≤
      P.card * (2 * Real.log ((1 - t1 + tk) / (1 + t1 - tk))) := by
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  apply Finset.sum_le_sum
  intro p hp
  have hd := h p hp
  have hpos : 0 < eta (α p) t1 tk := by
    rw [eta_eq (g_pos hd).ne']
    have := g_le_mid (α p) t1 tk
    have := eta_ge_lower hd
    have : 0 < (1 - t1) * tk / (t1 * (1 - tk)) := by
      have := hd.tk_pos; have := hd.lt; have := hd.sum_le
      apply div_pos <;> apply mul_pos <;> linarith
    rw [eta_eq (g_pos hd).ne'] at *; linarith
  rw [← Real.log_rpow (by have := hd.tk_pos; have := hd.lt; have := hd.sum_le
                          apply div_pos <;> linarith)]
  apply Real.log_le_log hpos
  norm_num; exact eta_le_upper hd

/-- `Σ_pairs ln η ≥ (#pairs) · ln((1-θ₁)θ_k/(θ₁(1-θ_k)))`; eq. `eq:mu_lower_nvR`. -/
theorem sum_log_eta_ge {ι : Type*} (P : Finset ι) (α : ι → ℝ) {t1 tk : ℝ}
    (h : ∀ p ∈ P, Dom (α p) t1 tk) :
    P.card * Real.log ((1 - t1) * tk / (t1 * (1 - tk))) ≤
      ∑ p ∈ P, Real.log (eta (α p) t1 tk) := by
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  apply Finset.sum_le_sum
  intro p hp
  have hd := h p hp
  have : 0 < (1 - t1) * tk / (t1 * (1 - tk)) := by
    have := hd.tk_pos; have := hd.lt; have := hd.sum_le
    apply div_pos <;> apply mul_pos <;> linarith
  exact Real.log_le_log this (eta_ge_lower hd)

/-! ### Prop. 3 (`pro:mu_upper_general`), eq. `eq:ratio_bound` -/

/-- **eq. `eq:ratio_bound`**: `(1-θ₁-α)/(θ₁+α) ≤ (1-θ₁-ω)/(θ₁+ω)` whenever `ω ≤ α` and
`θ₁+ω > 0`. (No other hypothesis is needed.) -/
theorem ratio_bound {t1 α ω : ℝ} (hωα : ω ≤ α) (hpos : 0 < t1 + ω) :
    (1 - t1 - α) / (t1 + α) ≤ (1 - t1 - ω) / (t1 + ω) := by
  have hpa : 0 < t1 + α := by linarith
  rw [div_le_div_iff₀ hpa hpos]; nlinarith

/-- **Summed form of Prop. 3**: over the `d_H(c_1,c_k)` differing columns,
`μ_{1k} = Σ_j ln((1-θ₁-α_j)/(θ₁+α_j)) ≤ |S| ln((1-θ₁-ω)/(θ₁+ω))`.
Positivity of each ratio needs `α_j < 1-θ₁` (true in the paper: `1-θ₁-α_j ≥ θ_k > 0`). -/
theorem sum_log_ratio_le {ι : Type*} (S : Finset ι) (α : ι → ℝ) {t1 ω : ℝ}
    (hpos : 0 < t1 + ω) (hω : ∀ j ∈ S, ω ≤ α j) (hlt : ∀ j ∈ S, α j < 1 - t1) :
    ∑ j ∈ S, Real.log ((1 - t1 - α j) / (t1 + α j)) ≤
      S.card * Real.log ((1 - t1 - ω) / (t1 + ω)) := by
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  apply Finset.sum_le_sum
  intro j hj
  have h1 := hω j hj; have h2 := hlt j hj
  exact Real.log_le_log (div_pos (by linarith) (by linarith)) (ratio_bound h1 hpos)

/-- Generic summed version: each ratio `0 < r_j ≤ r` gives `Σ ln r_j ≤ |S| ln r`. -/
theorem sum_log_le_card_mul {ι : Type*} (S : Finset ι) (r : ι → ℝ) {R : ℝ}
    (hpos : ∀ j ∈ S, 0 < r j) (hle : ∀ j ∈ S, r j ≤ R) :
    ∑ j ∈ S, Real.log (r j) ≤ S.card * Real.log R := by
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  exact Finset.sum_le_sum fun j hj => Real.log_le_log (hpos j hj) (hle j hj)

/-! ### Cor. 2 (`cor:necessity`), eq. `eq:mu_col_bound` -/

/-- `B_k = ln((1-θ_k)/θ_k)`. -/
noncomputable def B (tk : ℝ) : ℝ := Real.log ((1 - tk) / tk)

/-- Per-column bound: if the mass on `c_k`'s side is `x ∈ [θ_k, 1-θ₁]`, then
`|ln(x/(1-x))| ≤ B_k`.  (Uses `θ_k < θ₁`; `θ₁+θ_k ≤ 1` is only needed for the interval
to be non-empty.) -/
theorem abs_log_col_le {t1 tk x : ℝ} (htk : 0 < tk) (hlt : tk < t1)
    (hx1 : tk ≤ x) (hx2 : x ≤ 1 - t1) :
    |Real.log (x / (1 - x))| ≤ B tk := by
  have hx : 0 < x := by linarith
  have h1x : 0 < 1 - x := by linarith
  have h1k : 0 < 1 - tk := by linarith
  unfold B
  rw [abs_le]
  constructor
  · rw [neg_le, ← Real.log_inv, inv_div]
    apply Real.log_le_log (div_pos h1x hx)
    rw [div_le_div_iff₀ hx htk]; nlinarith
  · apply Real.log_le_log (div_pos hx h1x)
    rw [div_le_div_iff₀ h1x htk]; nlinarith

/-- The paper's intermediate claim `|ln((1-θ₁)/θ₁)| ≤ B_k`; this one *does* use
`θ₁+θ_k ≤ 1`. -/
theorem abs_log_ratio1_le {t1 tk : ℝ} (htk : 0 < tk) (hlt : tk < t1) (hs : t1 + tk ≤ 1) :
    |Real.log ((1 - t1) / t1)| ≤ B tk := by
  have ht1 : 0 < t1 := by linarith
  have h1 : 0 < 1 - t1 := by linarith
  have h1k : 0 < 1 - tk := by linarith
  unfold B; rw [abs_le]; constructor
  · rw [neg_le, ← Real.log_inv, inv_div]
    apply Real.log_le_log (div_pos ht1 h1)
    rw [div_le_div_iff₀ h1 htk]; nlinarith
  · apply Real.log_le_log (div_pos h1 ht1)
    rw [div_le_div_iff₀ ht1 htk]; nlinarith

/-- `B_k ≥ 0` (since `θ_k < θ₁`, `θ₁+θ_k ≤ 1` force `θ_k < 1/2`). -/
theorem Bk_nonneg {t1 tk : ℝ} (htk : 0 < tk) (hlt : tk < t1) (hs : t1 + tk ≤ 1) :
    0 ≤ B tk := by
  unfold B; apply Real.log_nonneg
  rw [le_div_iff₀ htk]; linarith

/-- `θ_M ≤ θ_k ⇒ B_k ≤ B_M`, for `0 < θ_M ≤ θ_k < 1`. -/
theorem Bk_antitone {tM tk : ℝ} (hM : 0 < tM) (hMk : tM ≤ tk) (hk1 : tk < 1) :
    B tk ≤ B tM := by
  unfold B
  apply Real.log_le_log (div_pos (by linarith) (by linarith))
  rw [div_le_div_iff₀ (by linarith) hM]; nlinarith

/-- **eq. `eq:mu_col_bound`**: `|Σ_{j∈S} ln r_j| ≤ |S| B_k` where each differing column has
`r_j = x_j/(1-x_j)` with `x_j ∈ [θ_k, 1-θ₁]`. -/
theorem abs_sum_log_col_le {ι : Type*} (S : Finset ι) (x : ι → ℝ) {t1 tk : ℝ}
    (htk : 0 < tk) (hlt : tk < t1) (hx : ∀ j ∈ S, tk ≤ x j ∧ x j ≤ 1 - t1) :
    |∑ j ∈ S, Real.log (x j / (1 - x j))| ≤ S.card * B tk := by
  refine (Finset.abs_sum_le_sum_abs _ _).trans ?_
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  exact Finset.sum_le_sum fun j hj => abs_log_col_le htk hlt (hx j hj).1 (hx j hj).2

/-! ### Cor. 1 (`cor:upper_nvR`) step -/

/-- `u ↦ ln((1+u)/(1-u))` is strictly increasing on `(-1,1)` (in particular on `[0,1)`). -/
theorem logOdds_strictMonoOn :
    StrictMonoOn (fun u : ℝ => Real.log ((1 + u) / (1 - u))) (Set.Ioo (-1) 1) := by
  intro a ha b hb hab
  simp only [Set.mem_Ioo] at ha hb
  apply Real.log_lt_log (div_pos (by linarith) (by linarith))
  rw [div_lt_div_iff₀ (by linarith) (by linarith)]; nlinarith

theorem logOdds_strictMonoOn_Ico :
    StrictMonoOn (fun u : ℝ => Real.log ((1 + u) / (1 - u))) (Set.Ico 0 1) :=
  logOdds_strictMonoOn.mono fun u hu => ⟨by linarith [hu.1], hu.2⟩

/-- `(1-θ₁+θ_k)/(1+θ₁-θ_k) ≤ (1-λ)/(1+λ)` when `θ₁-θ_k ≥ λ ≥ 0`. -/
theorem ratio_le_lambda {t1 tk lam : ℝ} (hl0 : 0 ≤ lam) (hl : lam ≤ t1 - tk) :
    (1 - t1 + tk) / (1 + t1 - tk) ≤ (1 - lam) / (1 + lam) := by
  rw [div_le_div_iff₀ (by linarith) (by linarith)]; nlinarith

/-- Log form used for `ρ^L` (eq. `eq:rho_L`):
`ln((1-θ₁+θ_k)/(1+θ₁-θ_k)) ≤ -ln((1+λ)/(1-λ))`, for `θ ∈ Ω(λ)`, `0 ≤ λ`. -/
theorem log_ratio_le_lambda {t1 tk lam : ℝ} (htk : 0 < tk) (hs : t1 + tk ≤ 1)
    (hl0 : 0 ≤ lam) (hl : lam ≤ t1 - tk) :
    Real.log ((1 - t1 + tk) / (1 + t1 - tk)) ≤ -Real.log ((1 + lam) / (1 - lam)) := by
  rw [← Real.log_inv, inv_div]
  exact Real.log_le_log (div_pos (by linarith) (by linarith)) (ratio_le_lambda hl0 hl)

/-! ### Lemma 7 (`lem:c2_elower`), App. `app:c2_elower` -/

/-- `h(θ) = θ₁(1-θ₂)/((1-θ₁)θ₂)`. -/
noncomputable def hfun (t1 t2 : ℝ) : ℝ := t1 * (1 - t2) / ((1 - t1) * t2)

/-- **App. C**: `ln h ≥ 2 ln((1+λ)/(1-λ)) ≥ 0` for `0<θ₂<θ₁`, `θ₁+θ₂ ≤ 1`, `θ₁-θ₂ ≥ λ ≥ 0`.
(`λ < 1` is implied.) -/
theorem log_h_ge {t1 t2 lam : ℝ} (h2 : 0 < t2) (hlt : t2 < t1) (hs : t1 + t2 ≤ 1)
    (hl0 : 0 ≤ lam) (hl : lam ≤ t1 - t2) :
    2 * Real.log ((1 + lam) / (1 - lam)) ≤ Real.log (hfun t1 t2) ∧
      0 ≤ Real.log ((1 + lam) / (1 - lam)) := by
  have hl1 : lam < 1 := by linarith
  have hpos : 0 < (1 + lam) / (1 - lam) := div_pos (by linarith) (by linarith)
  have hge1 : 1 ≤ (1 + lam) / (1 - lam) := by rw [le_div_iff₀ (by linarith)]; linarith
  refine ⟨?_, Real.log_nonneg hge1⟩
  -- h = 1/η(0) ≥ ((1+δ)/(1-δ))² ≥ ((1+λ)/(1-λ))²
  have d0 : Dom 0 t1 t2 := ⟨h2, hlt, hs, le_refl _, by linarith⟩
  have hup := eta_le_upper d0
  rw [eta_zero] at hup
  have ha : 0 < (1 - t1) * t2 / (t1 * (1 - t2)) := by
    apply div_pos <;> apply mul_pos <;> linarith
  have hr := ratio_le_lambda (t1 := t1) (tk := t2) hl0 hl
  have hr0 : 0 ≤ (1 - t1 + t2) / (1 + t1 - t2) := div_nonneg (by linarith) (by linarith)
  have hsq : (1 - t1) * t2 / (t1 * (1 - t2)) ≤ ((1 - lam) / (1 + lam)) ^ 2 :=
    hup.trans (pow_le_pow_left₀ hr0 hr 2)
  have hhinv : hfun t1 t2 = ((1 - t1) * t2 / (t1 * (1 - t2)))⁻¹ := by
    unfold hfun; rw [inv_div]
  rw [hhinv, Real.log_inv, ← Real.log_rpow hpos, le_neg, ← Real.log_inv]
  apply Real.log_le_log ha
  have : ((1 + lam) / (1 - lam)) ^ (2 : ℝ) = ((1 + lam) / (1 - lam)) ^ 2 := by norm_cast
  rw [this, ← inv_pow, inv_div]; exact hsq

/-- **Lemma 7**: `E_ECOC = (1/(8σ²)) ln² h ≥ κ₂ = (1/(2σ²)) ln²((1+λ)/(1-λ))`. -/
theorem kappa2_le_E {t1 t2 lam σ : ℝ} (h2 : 0 < t2) (hlt : t2 < t1) (hs : t1 + t2 ≤ 1)
    (hl0 : 0 ≤ lam) (hl : lam ≤ t1 - t2) :
    1 / (2 * σ ^ 2) * Real.log ((1 + lam) / (1 - lam)) ^ 2 ≤
      1 / (8 * σ ^ 2) * Real.log (hfun t1 t2) ^ 2 := by
  obtain ⟨hge, hnn⟩ := log_h_ge h2 hlt hs hl0 hl
  set L := Real.log ((1 + lam) / (1 - lam))
  have hsq : (2 * L) ^ 2 ≤ Real.log (hfun t1 t2) ^ 2 := pow_le_pow_left₀ (by linarith) hge 2
  have hσ : 0 ≤ 1 / (8 * σ ^ 2) := by positivity
  have : 1 / (2 * σ ^ 2) * L ^ 2 = 1 / (8 * σ ^ 2) * (2 * L) ^ 2 := by
    rcases eq_or_ne σ 0 with h | h
    · simp [h]
    · field_simp; ring
  rw [this]; exact mul_le_mul_of_nonneg_left hsq hσ

/-- **Lemma 7, boundary value**: at `θ₁+θ₂ = 1`, `θ₁-θ₂ = λ` (i.e. `θ₁=(1+λ)/2`,
`θ₂=(1-λ)/2`), `ln h = 2 ln((1+λ)/(1-λ))`, so `E_ECOC = κ₂` there. -/
theorem log_h_boundary {lam : ℝ} (hl0 : 0 ≤ lam) (hl1 : lam < 1) :
    Real.log (hfun ((1 + lam) / 2) ((1 - lam) / 2)) = 2 * Real.log ((1 + lam) / (1 - lam)) := by
  have : hfun ((1 + lam) / 2) ((1 - lam) / 2) = ((1 + lam) / (1 - lam)) ^ 2 := by
    unfold hfun
    have : (1 - lam) ≠ 0 := by linarith
    have e1 : 1 - (1 - lam) / 2 = (1 + lam) / 2 := by ring
    have e2 : 1 - (1 + lam) / 2 = (1 - lam) / 2 := by ring
    rw [e1, e2, div_pow]; field_simp
  rw [this, Real.log_pow]; norm_num

/-! ### Prop. 5 (`prop:upper_general`) -/

/-- If `1/2 < θ₁+ω < 1` then `ln((θ₁+ω)/(1-θ₁-ω)) > 0`, so `ρ_{1k} > 0`. -/
theorem log_odds_pos {t1 ω : ℝ} (h1 : 1 / 2 < t1 + ω) (h2 : t1 + ω < 1) :
    0 < Real.log ((t1 + ω) / (1 - t1 - ω)) := by
  apply Real.log_pos
  rw [one_lt_div (by linarith)]; linarith

end EcocProofs.ColumnBounds


==> anc/EcocReliability/EcocProofs/Correlated.lean <==
import Mathlib
import EcocProofs.MainTheorem
import EcocProofs.Theorem2Dist

/-!
# Theorem 2, part 1 (correlated Gaussian noise `ε ~ N(0, Σ)`, `Σ ≻ 0`)

Paper: `ecoc_reliability_en_submit.tex`, Section `subsec:correlated` (eq. `eq:d_eff`,
Theorem `th:correlated` part 1, eq. `eq:correlated_bounds`) and Appendix `app:correlated`
("Part 1, sufficiency and necessity", "Part 1, tightness").

* `IsGaussVec P ε Σ` : `ε ~ N(0, Σ)` in the projection (Cramér–Wold) form: every `ε_j` is
  measurable and every `aᵀε` has law `N(0, aᵀΣa)`.
* `isGaussVec_of_iid` : Assumption `ass:eps` (i.i.d. `N(0,σ²)`) gives `N(0, σ² I)`
  (`posDef_smul_one`: `σ² I ≻ 0` for `σ ≠ 0`).
* `isGaussVec_component` / `posDef_covMat` : the component model of Theorem 2 part 2 gives
  `N(0, σ₀² I + σ_c² WᵀW + σ_z² 11ᵀ)`, positive definite for `σ₀ > 0`.
* `sigEff2`, `deff` : `σ²_eff(1,k) = s_kᵀΣs_k / d_H(c₁,c_k)` and
  `d_eff(c₁,c_k) = d_H(c₁,c_k)² / s_kᵀΣs_k` (eq. `eq:d_eff`).
* `hasLaw_Z_gauss`, `quad_sdiff_pos`, `prob_R_le_one_gauss`, `prob_R_eq_one_zero_gauss` :
  `Z_{1k} = s_kᵀε ~ N(0, s_kᵀΣs_k)` with `s_kᵀΣs_k > 0`, `P(R_{1k} ≤ 1) = Q(ρ_{1k})` with
  `ρ_{1k} = -μ_{1k}/√(s_kᵀΣs_k)`, and null ties.
* `necessity_deff` : lower bound of eq. `eq:correlated_bounds`,
  `Δ ≥ λ Q(√d_eff(c₁,c_k) B_k(θ)) > 0` for every `k ≠ 1` (in particular `k = 2`).
* `upper_deff` (abstract), `sufficiency_nvR_deff`, `sufficiency_general_deff` : upper bound of
  eq. `eq:correlated_bounds`, `Δ ≤ (M-1) exp(-κ̄ min_k d_eff(c₁,c_k))`, `κ̄ = κ|_{σ=1}`.
* `tightness_nvR_gauss` : **Theorem 2 part 1, tightness**:
  `-ln Δ_M / d(n,M) → E_ECOC(θ, √v)` for `n`vR codes, `n ≥ 2`, under `ε ~ N(0, Σ_M)`,
  `Σ_M ≻ 0`, `σ²_eff(1,2) → v ∈ (0,∞)` and `σ²_eff(1,k) ≤ V` eventually; obtained from
  the former `MainTheorem.tightness_nvR_correlated` (removed: vacuous for n ≥ 3).
-/

open MeasureTheory ProbabilityTheory Real Finset Filter Topology Matrix
open scoped NNReal
open EcocProofs.Channel EcocProofs.MainTheorem

set_option linter.unusedSectionVars false

namespace EcocProofs.CorrelatedGauss

/-! ## 1. Gaussian noise vectors `N(0, Σ)` -/

section Def

variable {J : Type*} [Fintype J] {Ω : Type*} [MeasurableSpace Ω]

/-- Quadratic form `aᵀ Σ a`. -/
def quad (S : Matrix J J ℝ) (a : J → ℝ) : ℝ := a ⬝ᵥ S *ᵥ a

/-- `ε ~ N(0, Σ)` (projection definition): the coordinates are measurable and every
linear functional `aᵀε = Σ_j a_j ε_j` has law `N(0, aᵀΣa)`. (For `Σ ⪰ 0`, `aᵀΣa ≥ 0`, so the
`toNNReal` is harmless.) -/
structure IsGaussVec (P : Measure Ω) (ε : J → Ω → ℝ) (S : Matrix J J ℝ) : Prop where
  meas : ∀ j, Measurable (ε j)
  law : ∀ a : J → ℝ, HasLaw (fun ω => ∑ j, a j * ε j ω) (gaussianReal 0 (quad S a).toNNReal) P

lemma quad_pos {S : Matrix J J ℝ} (hS : S.PosDef) {a : J → ℝ} (ha : a ≠ 0) : 0 < quad S a := by
  have := hS.dotProduct_mulVec_pos ha
  simpa [quad] using this

lemma quad_nonneg {S : Matrix J J ℝ} (hS : S.PosDef) (a : J → ℝ) : 0 ≤ quad S a := by
  by_cases ha : a = 0
  · simp [quad, ha]
  · exact (quad_pos hS ha).le

/-- `σ² I ≻ 0` for `σ ≠ 0`. -/
lemma posDef_smul_one [DecidableEq J] {σ : ℝ} (hσ : σ ≠ 0) :
    ((σ ^ 2) • (1 : Matrix J J ℝ)).PosDef :=
  PosDef.one.smul (by positivity)

lemma quad_smul_one [DecidableEq J] (σ : ℝ) (a : J → ℝ) :
    quad ((σ ^ 2) • (1 : Matrix J J ℝ)) a = σ ^ 2 * ∑ j, a j ^ 2 := by
  simp only [quad, smul_mulVec, one_mulVec, dotProduct, pow_two, Pi.smul_apply, smul_eq_mul,
    Finset.mul_sum]
  exact Finset.sum_congr rfl fun j _ => by ring

/-- **Non-vacuity, independent case.** Assumption `ass:eps` (`ε_j` i.i.d. `N(0,σ²)`) gives
`ε ~ N(0, σ² I)`. -/
theorem isGaussVec_of_iid [DecidableEq J] {P : Measure Ω} [IsProbabilityMeasure P]
    {ε : J → Ω → ℝ} {σ : ℝ} (h : IidGauss P ε σ) :
    IsGaussVec P ε ((σ ^ 2) • (1 : Matrix J J ℝ)) where
  meas := h.meas
  law a := by
    have := hasLaw_weighted_sum' a h.indep h.meas h.law
    convert this using 2
    have hq := quad_smul_one σ a
    apply NNReal.eq
    rw [Real.coe_toNNReal _ (by rw [hq]; positivity), hq]
    rfl

end Def

section Component

open EcocProofs.Theorem2Dist EcocProofs.Correlated

variable {Ω : Type*} [MeasurableSpace Ω]

/-- **Non-vacuity, component model of Theorem 2 part 2.**
`ε_j = ξ_j + Σ_i w_ij χ_i + z` is `N(0, Σ)` with `Σ = σ₀² I + σ_c² WᵀW + σ_z² 11ᵀ`. -/
theorem isGaussVec_component {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) {P : Measure Ω}
    [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vc vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ vc vz s)) P) :
    IsGaussVec P (eps W X) (covMat W v₀ vc vz) :=
  ⟨measurable_eps W hmeas, hasLaw_lin_eps W hind hmeas hX⟩

/-- The component-model covariance is positive definite when `σ₀² > 0`. -/
theorem posDef_covMat {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) {v₀ vc vz : ℝ}
    (h₀ : 0 < v₀) (hc : 0 ≤ vc) (hz : 0 ≤ vz) : (covMat W v₀ vc vz).PosDef := by
  refine PosDef.of_dotProduct_mulVec_pos ?_ fun x hx => ?_
  · have hJ : (EcocProofs.Correlated.J N N)ᵀ = EcocProofs.Correlated.J N N := by
      ext i j; simp [EcocProofs.Correlated.J]
    simp only [IsHermitian, conjTranspose_eq_transpose_of_trivial, covMat, transpose_add,
      transpose_smul, transpose_one, transpose_mul, transpose_transpose, hJ]
  · simp only [star_trivial]
    rw [quad_cov]
    have hx2 : 0 < x ⬝ᵥ x := by
      obtain ⟨j, hj⟩ := Function.ne_iff.mp hx
      simp only [dotProduct]
      exact Finset.sum_pos' (fun i _ => mul_self_nonneg _)
        ⟨j, Finset.mem_univ _, mul_self_pos.mpr hj⟩
    have := mul_pos h₀ hx2
    have h2 : 0 ≤ vc * ∑ i, (W *ᵥ x) i ^ 2 :=
      mul_nonneg hc (Finset.sum_nonneg fun _ _ => sq_nonneg _)
    have h3 : 0 ≤ vz * (∑ j, x j) ^ 2 := mul_nonneg hz (sq_nonneg _)
    linarith

end Component

/-! ## 2. The pairwise channel under `N(0, Σ)` -/

section Channel

variable {M : ℕ} {J : Type*} [Fintype J] [DecidableEq J] {Ω : Type*} [MeasurableSpace Ω]
  {P : Measure Ω}

/-- `σ²_eff(1,k) = s_kᵀ Σ s_k / d_H(c₁,c_k)` (eq. `eq:d_eff`), `s_k = (w_kj - w_1j)_j`. -/
noncomputable def sigEff2 (S : Matrix J J ℝ) (W : Fin M → J → Bool) (a k : Fin M) : ℝ :=
  quad S (Channel.sdiff W a k) / (dH W a k : ℝ)

/-- `d_eff(c₁,c_k) = d_H(c₁,c_k)² / s_kᵀ Σ s_k` (eq. `eq:d_eff`). -/
noncomputable def deff (S : Matrix J J ℝ) (W : Fin M → J → Bool) (a k : Fin M) : ℝ :=
  (dH W a k : ℝ) ^ 2 / quad S (Channel.sdiff W a k)

/-- `ρ_{1k} = -μ_{1k} / √(s_kᵀ Σ s_k)` (App. `app:correlated`). -/
noncomputable def rhoS [NeZero M] (S : Matrix J J ℝ) (W : Fin M → J → Bool) (θ : Fin M → ℝ) (k : Fin M) :
    ℝ :=
  -mu W θ 0 k / √(quad S (Channel.sdiff W 0 k))

/-- Under Assumption `ass:eps` (`Σ = σ² I`), `σ²_eff = σ²` and `d_eff = d_H/σ²`. -/
lemma quad_smul_one_sdiff (σ : ℝ) (W : Fin M → J → Bool) (a k : Fin M) :
    quad ((σ ^ 2) • (1 : Matrix J J ℝ)) (Channel.sdiff W a k) = σ ^ 2 * dH W a k := by
  rw [← sum_sdiff_sq, quad_smul_one]

lemma sdiff_ne_zero (W : Fin M → J → Bool) {a k : Fin M} (hd : 0 < dH W a k) :
    Channel.sdiff W a k ≠ 0 := by
  intro h
  have := sum_sdiff_sq W a k
  simp only [h, Pi.zero_apply, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow,
    sum_const_zero] at this
  have : (0 : ℝ) < dH W a k := by exact_mod_cast hd
  linarith

/-- `s_kᵀ Σ s_k > 0` for `Σ ≻ 0` and `c_a ≠ c_k`. -/
lemma quad_sdiff_pos {S : Matrix J J ℝ} (hS : S.PosDef) (W : Fin M → J → Bool) {a k : Fin M}
    (hd : 0 < dH W a k) : 0 < quad S (Channel.sdiff W a k) :=
  quad_pos hS (sdiff_ne_zero W hd)

/-- **2(a)** `Z_{ak} = s_kᵀ ε ~ N(0, s_kᵀ Σ s_k)`. -/
theorem hasLaw_Z_gauss {ε : J → Ω → ℝ} {S : Matrix J J ℝ} (hG : IsGaussVec P ε S)
    (W : Fin M → J → Bool) (a k : Fin M) :
    HasLaw (fun ω => Z W a k (fun j => ε j ω))
      (gaussianReal 0 (quad S (Channel.sdiff W a k)).toNNReal) P :=
  hG.law (Channel.sdiff W a k)

/-- **2(b)** `P(R_{ak} ≤ 1) = Q(-μ_{ak} / √(s_kᵀ Σ s_k))`. -/
theorem prob_R_le_one_gauss [IsProbabilityMeasure P] (W : Fin M → J → Bool) (θ : Fin M → ℝ)
    (hsum : ∑ i, θ i = 1) (hc : ColInterior W θ) (a k : Fin M) {ε : J → Ω → ℝ}
    {S : Matrix J J ℝ} (hS : S.PosDef) (hG : IsGaussVec P ε S) (hd : 0 < dH W a k) :
    P.real {ω | R W θ (fun j => ε j ω) a k ≤ 1} =
      QFunction.Q (-mu W θ a k / √(quad S (Channel.sdiff W a k))) := by
  have hq := quad_sdiff_pos hS W hd
  have hpos : 0 < √(quad S (Channel.sdiff W a k)) := Real.sqrt_pos.2 hq
  have hset : {ω | R W θ (fun j => ε j ω) a k ≤ 1} =
      {ω | 0 ≤ mu W θ a k + Z W a k (fun j => ε j ω)} := by
    ext ω; exact R_le_one_iff W θ hsum hc _ a k
  rw [hset]
  refine QFunction.prob_nonneg_eq_Q hpos ?_
  convert hasLaw_Z_gauss hG W a k using 2
  apply NNReal.eq
  simp [Real.sq_sqrt hq.le, Real.coe_toNNReal _ hq.le]

/-- **2(c)** Null ties: `P(R_{ak} = 1) = 0`. -/
theorem prob_R_eq_one_zero_gauss [IsProbabilityMeasure P] (W : Fin M → J → Bool)
    (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1) (hc : ColInterior W θ) (a k : Fin M)
    {ε : J → Ω → ℝ} {S : Matrix J J ℝ} (hS : S.PosDef) (hG : IsGaussVec P ε S)
    (hd : 0 < dH W a k) :
    P {ω | R W θ (fun j => ε j ω) a k = 1} = 0 := by
  have hq := quad_sdiff_pos hS W hd
  have hL := hasLaw_Z_gauss hG W a k
  have hv : (quad S (Channel.sdiff W a k)).toNNReal ≠ 0 := by
    simpa using hq
  have := nullSingletonClass_gaussianReal (μ := 0) hv
  have hset : {ω | R W θ (fun j => ε j ω) a k = 1}
      = (fun ω => Z W a k (fun j => ε j ω)) ⁻¹' {-mu W θ a k} := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_preimage, Set.mem_singleton_iff]
    rw [R_eq_one_iff W θ hsum hc _ a k]
    constructor <;> intro h <;> linarith
  rw [hset, ← Measure.map_apply_of_aemeasurable hL.aemeasurable (measurableSet_singleton _),
    hL.map_eq]
  exact measure_singleton _

/-- `ρ_{1k} = (-μ_{1k}/d_H) √d_eff` (App. `app:correlated`), in the form
`(d_H ℓ)/√(s_kᵀΣs_k) = √d_eff · ℓ`. -/
lemma dH_div_sqrt_quad {S : Matrix J J ℝ} (W : Fin M → J → Bool) (a k : Fin M) (ℓ : ℝ) :
    (dH W a k : ℝ) * ℓ / √(quad S (Channel.sdiff W a k)) = √(deff S W a k) * ℓ := by
  rw [deff, Real.sqrt_div (sq_nonneg _), Real.sqrt_sq (Nat.cast_nonneg _)]
  ring

end Channel

/-! ## 3. Standing hypotheses under correlated noise; eq. `eq:correlated_bounds` -/

section Bounds

variable {M : ℕ} [NeZero M] {J : Type*} [Fintype J] [DecidableEq J]
  {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]

/-- Standing hypotheses of Theorem 2 part 1: as `MainTheorem.Hyp`, with `ε ~ N(0, Σ)`,
`Σ ≻ 0` in place of i.i.d. `N(0, σ²)`. -/
structure HypG (P : Measure Ω) (W : Fin M → J → Bool) (θ : Fin M → ℝ) (S : Matrix J J ℝ)
    (ε : J → Ω → ℝ) (tb : Finset (Fin M) → Fin M) : Prop where
  pos : ∀ i, 0 < θ i
  sum : ∑ i, θ i = 1
  col : ∀ j b, ∃ i, W i j = b
  row : ∀ k, k ≠ 0 → 0 < dH W 0 k
  posdef : S.PosDef
  noise : IsGaussVec P ε S
  tie : TieBreak tb

variable {W : Fin M → J → Bool} {θ : Fin M → ℝ} {S : Matrix J J ℝ} {ε : J → Ω → ℝ}
  {tb : Finset (Fin M) → Fin M}

lemma HypG.core (h : HypG P W θ S ε tb) : Core P W θ ε tb :=
  ⟨h.pos, h.sum, h.col, h.noise.meas, h.tie, fun k hk =>
    prob_R_eq_one_zero_gauss W θ h.sum (colInterior_of h.pos h.sum h.col) 0 k h.posdef h.noise
      (h.row k hk)⟩

lemma HypG.PA_eq_Q (h : HypG P W θ S ε tb) {k : Fin M} (hk : k ≠ 0) :
    P.real (Aev W θ ε k) = QFunction.Q (rhoS S W θ k) := by
  unfold Aev rhoS
  exact prob_R_le_one_gauss W θ h.sum (colInterior_of h.pos h.sum h.col) 0 k h.posdef h.noise
    (h.row k hk)

/-- **Theorem 2 part 1, lower bound of eq. `eq:correlated_bounds`.** For `θ ∈ Ω(λ)` and every
`k ≠ 1` (in particular `k = 2`): `Δ ≥ λ Q(ρ_{1k}) ≥ λ Q(√d_eff(c₁,c_k) B_k(θ)) > 0`. -/
theorem necessity_deff (h : HypG P W θ S ε tb) {lam : ℝ} (hlam : 0 < lam)
    (hΩ : ∀ k, k ≠ 0 → θ k + lam ≤ θ 0) {k : Fin M} (hk : k ≠ 0) :
    lam * QFunction.Q (rhoS S W θ k) ≤ Delta P W θ tb ε ∧
    lam * QFunction.Q (√(deff S W 0 k) * ColumnBounds.B (θ k)) ≤
      lam * QFunction.Q (rhoS S W θ k) ∧
    0 < lam * QFunction.Q (√(deff S W 0 k) * ColumnBounds.B (θ k)) := by
  have hΔ := delta_ge h.core (t := θ 0 - lam) (fun k hk => by linarith [hΩ k hk]) le_rfl
  have hPA := h.PA_eq_Q hk
  have hPE := PA_le_PE (P := P) (W := W) (θ := θ) (ε := ε) hk
  refine ⟨?_, ?_, mul_pos hlam (QFunction.Q_pos _)⟩
  · rw [← hPA]; nlinarith
  · refine mul_le_mul_of_nonneg_left (QFunction.Q_antitone ?_) hlam.le
    have hlt : θ k < θ 0 := by linarith [hΩ k hk]
    have hab := abs_mu_le (W := W) h.pos h.sum hlt
    have hq := quad_sdiff_pos h.posdef W (h.row k hk)
    rw [← dH_div_sqrt_quad, rhoS]
    exact div_le_div_of_nonneg_right (by linarith [neg_le_abs (mu W θ 0 k)])
      (Real.sqrt_nonneg _)

/-- **Upper bound of eq. `eq:correlated_bounds`, abstract form.** If
`-μ_{1k} ≥ d_H(c₁,c_k) ℓ` (`ℓ ≥ 0`) and `d_eff(c₁,c_k) ≥ dm ≥ 0` for every `k ≠ 1`, then
`Δ ≤ (M-1) exp(-dm ℓ²/2)`. -/
theorem upper_deff (h : HypG P W θ S ε tb) {ℓ dm : ℝ} (hℓ : 0 ≤ ℓ) (hdm : 0 ≤ dm)
    (hmu : ∀ k, k ≠ 0 → (dH W 0 k : ℝ) * ℓ ≤ -mu W θ 0 k)
    (hdeff : ∀ k, k ≠ 0 → dm ≤ deff S W 0 k) :
    Delta P W θ tb ε ≤ ((M : ℝ) - 1) * Real.exp (-(dm * (ℓ ^ 2 / 2))) := by
  have hρ : ∀ k ∈ univ.erase (0 : Fin M), √dm * ℓ ≤ rhoS S W θ k := by
    intro k hk
    have hk0 := ne_of_mem_erase hk
    calc √dm * ℓ ≤ √(deff S W 0 k) * ℓ :=
          mul_le_mul_of_nonneg_right (Real.sqrt_le_sqrt (hdeff k hk0)) hℓ
      _ = (dH W 0 k : ℝ) * ℓ / √(quad S (Channel.sdiff W 0 k)) := (dH_div_sqrt_quad W 0 k ℓ).symm
      _ ≤ rhoS S W θ k := by
          unfold rhoS; exact div_le_div_of_nonneg_right (hmu k hk0) (Real.sqrt_nonneg _)
  have hcard : ((univ.erase (0 : Fin M)).card : ℝ) = (M : ℝ) - 1 := by
    rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin,
      Nat.cast_sub (NeZero.one_le)]; simp
  have := ExcessError.delta_upper_union QFunction.Q QFunction.Q_antitone
    (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (rhoS S W θ)
    (fun k => P.real (Aev W θ ε k)) (P.real (Eev W θ ε)) (√dm * ℓ)
    (Delta P W θ tb ε) (θ 0) (fun k hk => h.PA_eq_Q (ne_of_mem_erase hk))
    (ExcessError.measure_E_le_sum P _ _) (by positivity) hρ (delta_le h.core)
    (by rw [← h.sum]; exact single_le_sum (f := θ) (fun i _ => (h.pos i).le) (mem_univ 0))
    (h.pos 0).le measureReal_nonneg
  have halg : -(√dm * ℓ) ^ 2 / 2 = -(dm * (ℓ ^ 2 / 2)) := by
    rw [mul_pow, Real.sq_sqrt hdm]; ring
  rwa [hcard, halg] at this

end Bounds

section BoundsNvR

variable {M : ℕ} [NeZero M] {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}
  [IsProbabilityMeasure P]

/-- **Theorem 2 part 1, upper bound of eq. `eq:correlated_bounds` for `n`vR codes**
(`1 ≤ n`, `2n < M`, `θ ∈ Ω(λ)`, `λ > 0`): with `κ̄ = κ₂(λ, 1) = ln²((1+λ)/(1-λ))/2`,
`Δ ≤ (M-1) exp(-κ̄ dm)` for any `dm ≤ min_{k≠1} d_eff(c₁,c_k)`. -/
theorem sufficiency_nvR_deff {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n < M)
    {θ : Fin M → ℝ} {S : Matrix (NvRCol M n) (NvRCol M n) ℝ} {ε : NvRCol M n → Ω → ℝ}
    {tb : Finset (Fin M) → Fin M} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    (hS : S.PosDef) (hG : IsGaussVec P ε S) (htb : TieBreak tb)
    {lam : ℝ} (hlam : 0 < lam) (hΩ : ∀ k, k ≠ 0 → θ k + lam ≤ θ 0)
    {dm : ℝ} (hdm : 0 ≤ dm) (hdeff : ∀ k, k ≠ 0 → dm ≤ deff S (Wn M n) 0 k) :
    Delta P (Wn M n) θ tb ε ≤ ((M : ℝ) - 1) *
      Real.exp (-(dm * (Real.log ((1 + lam) / (1 - lam)) ^ 2 / 2))) := by
  have h : HypG P (Wn M n) θ S ε tb :=
    ⟨hθ, hsum, col_nvR hn hM, fun k hk => dH_nvR_pos hn hM (Ne.symm hk), hS, hG, htb⟩
  have hk1 : (⟨1, by omega⟩ : Fin M) ≠ 0 := by
    intro e; have := congrArg Fin.val e; simp at this
  have hlam1 : lam < 1 := by
    have := hΩ _ hk1; have := hθ ⟨1, by omega⟩
    have : θ 0 ≤ 1 := by
      rw [← hsum]; exact single_le_sum (f := θ) (fun i _ => (hθ i).le) (mem_univ 0)
    linarith
  set ℓ := Real.log ((1 + lam) / (1 - lam))
  have hℓ : 0 ≤ ℓ := Real.log_nonneg (by rw [le_div_iff₀ (by linarith)]; linarith)
  refine upper_deff h hℓ hdm (fun k hk => ?_) hdeff
  -- `ρ_{1k} ≥ √d ℓ` at `σ = 1` is `-μ_{1k} ≥ d ℓ`
  have hr := rho_ge_rhoL hn hθ hsum one_pos hlam.le hk (hΩ k hk) hM
  have hd : (dH (Wn M n) 0 k : ℝ) = (Reliability.dnvR n M : ℝ) := dH_nvR_eq hn (Ne.symm hk)
  have hdpos : (0 : ℝ) < dH (Wn M n) 0 k := by exact_mod_cast dH_nvR_pos hn hM (Ne.symm hk)
  rw [rho, ← hd, one_mul, div_one, le_div_iff₀ (Real.sqrt_pos.2 hdpos)] at hr
  have e : √(dH (Wn M n) 0 k : ℝ) * ℓ * √(dH (Wn M n) 0 k : ℝ) = (dH (Wn M n) 0 k : ℝ) * ℓ := by
    have := Real.mul_self_sqrt hdpos.le
    linear_combination ℓ * this
  linarith

end BoundsNvR

section BoundsGeneral

variable {M N : ℕ} [NeZero M] {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}
  [IsProbabilityMeasure P]

/-- **Theorem 2 part 1, upper bound of eq. `eq:correlated_bounds` for a general table** under
the conditions of Prop. `prop:upper_general` (as in `MainTheorem.sufficiency_general_of_le`):
with `κ̄ = κ₁(θ₁, ω(n_min), 1)`, `Δ ≤ (M-1) exp(-κ̄ dm)` for any `dm ≤ min_{k≠1} d_eff(c₁,c_k)`. -/
theorem sufficiency_general_deff {W : Fin M → Fin N → Bool} {θ : Fin M → ℝ}
    {S : Matrix (Fin N) (Fin N) ℝ} {ε : Fin N → Ω → ℝ} {tb : Finset (Fin M) → Fin M}
    (h : HypG P W θ S ε tb)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hcol : ∀ j, 2 * GeneralCode.ones W j ≤ M) (h0 : ∃ j, W 0 j = true)
    (hhalf : 1 / 2 < θ 0 + GeneralCode.omega θ (GeneralCode.nmin W h0))
    (hM : 2 ≤ M) {dm : ℝ} (hdm : 0 ≤ dm) (hdeff : ∀ k, k ≠ 0 → dm ≤ deff S W 0 k) :
    Delta P W θ tb ε ≤ ((M : ℝ) - 1) *
      Real.exp (-(dm * kappa1 (θ 0) (GeneralCode.omega θ (GeneralCode.nmin W h0)) 1)) := by
  set ω := GeneralCode.omega θ (GeneralCode.nmin W h0)
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (h.pos i).le
  have k1 : (⟨1, by omega⟩ : Fin M) ≠ 0 := fun e => by have := congrArg Fin.val e; simp at this
  have hlt1 : θ 0 + ω < 1 := by
    obtain ⟨j, hj⟩ : ∃ j, W 0 j ≠ W ⟨1, by omega⟩ j := by
      have := card_pos.1 (h.row _ k1); obtain ⟨j, hj⟩ := this; exact ⟨j, (mem_filter.1 hj).2⟩
    have hα := GeneralCode.omega_nmin_le_alpha W θ hθ' hanti hcol h0 j
    have hk := single_le_fstar (W := W) hθ' j ⟨1, by omega⟩
    rw [fstar_eq_general, GeneralCode.fstar_other W θ h.sum j (Ne.symm hj)] at hk
    linarith [h.pos ⟨1, by omega⟩]
  set ℓ := Real.log ((θ 0 + ω) / (1 - θ 0 - ω))
  have hℓ : 0 < ℓ := ColumnBounds.log_odds_pos hhalf hlt1
  have hk : kappa1 (θ 0) ω 1 = ℓ ^ 2 / 2 := by simp [kappa1, ℓ]
  rw [hk]
  refine upper_deff h hℓ.le hdm (fun k hk0 => ?_) hdeff
  have hmu := GeneralCode.mu_upper_general W θ hθ' h.sum hanti (h.pos 0) hcol h0 k (h.pos k)
  rw [← mu_eq_general, ← dH_eq_general] at hmu
  have hinv : Real.log ((1 - θ 0 - ω) / (θ 0 + ω)) = -ℓ := by
    rw [← Real.log_inv, inv_div]
  rw [hinv] at hmu
  linarith

end BoundsGeneral

/-! ## 4. Theorem 2 part 1, tightness, from `ε ~ N(0, Σ_M)` -/

section Tightness

/-- the former `MainTheorem.tightness_nvR_correlated` (removed: vacuous for n ≥ 3) with its pairwise-law hypotheses required only for
`2n < M` (and the variance bound only eventually). The original asks them for *every* `M ≥ 3`;
for `n ≥ 3` and `M ≤ n` the `n`vR code has `d_H(c₁,c_k) = 0`, where `P(A_k) ∈ {0,1}` cannot
equal a value of `Q`, so those hypotheses are unsatisfiable there. The proof is the same
(verbatim, with the guards threaded through): it only uses them for `2n < M`. -/
theorem tightness_nvR_correlated_ev {n : ℕ} (hn : 2 ≤ n)
    {Ω : ℕ → Type*} [∀ m, MeasurableSpace (Ω m)] {P : ∀ m, Measure (Ω m)}
    [∀ m, IsProbabilityMeasure (P m)]
    {θ : ∀ m, Fin (m + 3) → ℝ} {θ₁ θ₂ c₀ : ℝ}
    (hθ : ∀ m i, 0 < θ m i) (hsum : ∀ m, ∑ i, θ m i = 1)
    (h1 : ∀ m, θ m 0 = θ₁) (h2 : ∀ m, θ m 1 = θ₂) (h21 : θ₂ < θ₁)
    (hc0 : ∀ m (i : Fin (m + 3)), 2 ≤ i.val → θ m i ≤ c₀ / ((m + 3 : ℕ) : ℝ))
    {ε : ∀ m, NvRCol (m + 3) n → Ω m → ℝ} (hmeas : ∀ m j, Measurable (ε m j))
    {tb : ∀ m, Finset (Fin (m + 3)) → Fin (m + 3)} (htb : ∀ m, TieBreak (tb m))
    {s : ∀ m, Fin (m + 3) → ℝ} (hs : ∀ m, 2 * n < m + 3 → ∀ k, k ≠ 0 → 0 < s m k)
    (hPA : ∀ m, 2 * n < m + 3 → ∀ k, k ≠ 0 → (P m).real (Aev (Wn (m + 3) n) (θ m) (ε m) k) =
      QFunction.Q (-mu (Wn (m + 3) n) (θ m) 0 k / s m k))
    (hties : ∀ m, 2 * n < m + 3 → ∀ k, k ≠ 0 →
      (P m) {ω | R (Wn (m + 3) n) (θ m) (fun j => ε m j ω) 0 k = 1} = 0)
    {v V : ℝ} (hv : 0 < v)
    (hs1 : Tendsto (fun m => s m 1 ^ 2 / (Reliability.dnvR n (m + 3) : ℝ)) atTop (𝓝 v))
    (hsV : ∀ᶠ m in atTop, ∀ k : Fin (m + 3), k ≠ 0 →
      s m k ^ 2 / (Reliability.dnvR n (m + 3) : ℝ) ≤ V) :
    Tendsto (fun m => -Real.log (Delta (P m) (Wn (m + 3) n) (θ m) (tb m) (ε m)) /
        (Reliability.dnvR n (m + 3) : ℝ)) atTop (𝓝 (elower θ₁ θ₂ (√v))) := by
  have hθ₂ : 0 < θ₂ := h2 0 ▸ hθ 0 1
  have hθ₁ : 0 < θ₁ := h1 0 ▸ hθ 0 0
  have hs12 : θ₁ + θ₂ < 1 := by
    have hs := hsum 0
    simp only [Fin.sum_univ_succ, Fin.sum_univ_zero] at hs
    have := hθ 0 (Fin.succ (Fin.succ 0))
    have e1 : θ 0 0 = θ₁ := h1 0
    have e2 : θ 0 (Fin.succ 0) = θ₂ := h2 0
    linarith
  set L := Real.log ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂))) with hLdef
  have hL : L < 0 := by
    apply Real.log_neg (by apply div_pos <;> nlinarith)
    rw [div_lt_one (by nlinarith)]; nlinarith
  have hel : elower θ₁ θ₂ (√v) = L ^ 2 / (8 * v) := by
    have : θ₁ * (1 - θ₂) / ((1 - θ₁) * θ₂) = ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂)))⁻¹ := by
      rw [inv_div]
    rw [elower, this, Real.log_inv, neg_sq, Real.sq_sqrt hv.le]; ring
  rw [hel]
  set d : ℕ → ℝ := fun m => (Reliability.dnvR n (m + 3) : ℝ) with hd_def
  have hdC : ∀ m, d m = 2 * ((((m + 3) - 2).choose (n - 1) : ℕ) : ℝ) := fun m => by
    simp [d, Reliability.dnvR]
  have hdpos : ∀ m, 2 * n < m + 3 → 0 < d m := fun m hm => by
    rw [hdC]; have := Nat.choose_pos (show n - 1 ≤ m + 3 - 2 by omega); positivity
  have h01 : ∀ m, (1 : Fin (m + 3)) ≠ 0 := fun m e => by
    have := congrArg Fin.val e; simp at this
  have hdH : ∀ m (k : Fin (m + 3)), k ≠ 0 → (dH (Wn (m + 3) n) 0 k : ℝ) = d m :=
    fun m k hk => dH_nvR_eq (by omega) (Ne.symm hk)
  set ρ : ∀ m, Fin (m + 3) → ℝ := fun m k => -mu (Wn (m + 3) n) (θ m) (0 : Fin (m + 3)) k / s m k
  have ev1 : ∀ᶠ m in atTop, 2 * n < m + 3 :=
    (eventually_gt_atTop (2 * n)).mono fun m h => by omega
  have core : ∀ m, 2 * n < m + 3 → Core (P m) (Wn (m + 3) n) (θ m) (ε m) (tb m) :=
    fun m hm => ⟨hθ m, hsum m, col_nvR (by omega) hm, hmeas m, htb m, hties m hm⟩
  -- Lemma 6 and Prop. 4 (`pro:mu_upper_nvR`) for the pair `(c₁, c₂)`
  have hmu1 : ∀ m, 2 * n < m + 3 →
      (d m / 2) * L ≤ mu (Wn (m + 3) n) (θ m) 0 1 ∧ mu (Wn (m + 3) n) (θ m) 0 1 ≤ 0 := by
    intro m hm
    have l6 := (NvR.lemma6 (fun i => (hθ m i).le) (hsum m) (h01 m).symm (hθ m 0) (hθ m 1)
      (by rw [h1, h2]; exact h21.le) (by omega : 1 ≤ n) hm.le (by omega)).1
    rw [h1, h2, ← hLdef] at l6
    have p5 := NvR.prop5 (fun i => (hθ m i).le) (hsum m) (h01 m).symm (hθ m 0) (hθ m 1)
      (by rw [h1, h2]; exact h21.le) (by omega : 1 ≤ n)
    rw [h1, h2] at p5
    have hC : 0 < ((((m + 3) - 2).choose (n - 1) : ℕ) : ℝ) := by
      exact_mod_cast Nat.choose_pos (by omega)
    rw [mu_nvR (hsum m)]
    constructor
    · rw [sub_nonneg, le_div_iff₀ hC] at l6; rw [hdC]; linarith
    · have hlog : Real.log ((1 - θ₁ + θ₂) / (1 + θ₁ - θ₂)) ≤ 0 :=
        Real.log_nonpos (div_nonneg (by linarith) (by linarith))
          (by rw [div_le_one (by linarith)]; linarith)
      have : (0 : ℝ) ≤ NvR.hamming n (0 : Fin (m + 3)) 1 := Nat.cast_nonneg _
      nlinarith
  -- eventual conditions
  have hMr_top : Tendsto (fun m : ℕ => ((m + 3 : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 3)
  have ev2 : ∀ᶠ m in atTop, c₀ / ((m + 3 : ℕ) : ℝ) ≤ θ₂ := by
    have : Tendsto (fun m : ℕ => c₀ / ((m + 3 : ℕ) : ℝ)) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop hMr_top
    exact (this.eventually (gt_mem_nhds hθ₂)).mono fun m h => h.le
  have ev3 := kge3_rhs_eventually_ge n (Real.log (2 * n * c₀ / θ₁)) (√(V * L ^ 2 / (2 * v)))
  have ev4 : ∀ᶠ m in atTop, v / 2 < s m 1 ^ 2 / d m :=
    hs1.eventually (lt_mem_nhds (by linarith))
  -- `ρ_{12} = ρ_min` eventually (App. G, tightness of Thm 2 part 1)
  have hord : ∀ᶠ m in atTop, ∀ k : Fin (m + 3), k ≠ 0 → ρ m 1 ≤ ρ m k := by
    filter_upwards [ev1, ev2, ev3, ev4, hsV] with m hm hm2 hm3 hm4 hm5
    intro k hk
    by_cases hk1 : k = 1
    · rw [hk1]
    have hkle : θ m k ≤ θ m 0 := by
      rw [h1]; exact ((hc0 m k (val_two_le hk hk1)).trans hm2).trans h21.le
    have hk3 := NvR.kge3 (hθ m) (hsum m) (a := 0) (c := 1) (k := k) (h01 m).symm (Ne.symm hk)
      (Ne.symm hk1) hkle (c₀ := c₀) (fun i hi0 hi1 => hc0 m i (val_two_le hi0 hi1))
      (by omega) hm
    have hham : (NvR.hamming n 0 k : ℝ) = d m := by rw [← dH_nvR]; exact hdH m k hk
    rw [hham, h1] at hk3
    have hd := hdpos m hm
    set F := 1 / 2 * (1 - ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2)) *
      (Real.log ((m + 3 : ℕ) : ℝ) - Real.log (2 * n * c₀ / θ₁))
    have hF0 : 0 ≤ F := (Real.sqrt_nonneg _).trans hm3
    have hF2 : V * L ^ 2 / (2 * v) ≤ F ^ 2 := by
      by_cases hx : 0 ≤ V * L ^ 2 / (2 * v)
      · calc V * L ^ 2 / (2 * v) = √(V * L ^ 2 / (2 * v)) ^ 2 := (Real.sq_sqrt hx).symm
          _ ≤ F ^ 2 := pow_le_pow_left₀ (Real.sqrt_nonneg _) hm3 2
      · nlinarith [sq_nonneg F]
    set a := -mu (Wn (m + 3) n) (θ m) 0 1
    set b := -mu (Wn (m + 3) n) (θ m) 0 k
    have ha0 : 0 ≤ a := by have := (hmu1 m hm).2; simp only [a]; linarith
    have haU : a ≤ d m * (-L / 2) := by have := (hmu1 m hm).1; simp only [a]; linarith
    have hb : d m * F ≤ b := by
      simp only [b]; rw [mu_nvR (hsum m)]
      have := (le_div_iff₀ hd).1 hk3; linarith
    have hs1p := hs m hm 1 (h01 m)
    have hskp := hs m hm k hk
    have hsk2 : s m k ^ 2 ≤ V * d m := (div_le_iff₀ hd).1 (hm5 k hk)
    have hs12' : v / 2 * d m < s m 1 ^ 2 := (lt_div_iff₀ hd).1 hm4
    show a / s m 1 ≤ b / s m k
    rw [div_le_div_iff₀ hs1p hskp]
    have e1 : a ^ 2 ≤ (d m * (-L / 2)) ^ 2 := pow_le_pow_left₀ ha0 haU 2
    have e2 : (a * s m k) ^ 2 ≤ (d m * (-L / 2)) ^ 2 * (V * d m) := by
      rw [mul_pow]; exact mul_le_mul e1 hsk2 (sq_nonneg _) (sq_nonneg _)
    have e3 : (d m * F) ^ 2 * (v / 2 * d m) ≤ (b * s m 1) ^ 2 := by
      rw [mul_pow b (s m 1)]
      exact mul_le_mul (pow_le_pow_left₀ (by positivity) hb 2) hs12'.le (by positivity)
        (sq_nonneg _)
    have e4 : (d m * (-L / 2)) ^ 2 * (V * d m) ≤ (d m * F) ^ 2 * (v / 2 * d m) := by
      have h0 : V * L ^ 2 ≤ F ^ 2 * (2 * v) := (div_le_iff₀ (by positivity)).1 hF2
      have : (-L / 2) ^ 2 * V ≤ F ^ 2 * (v / 2) := by nlinarith
      have hd3 : 0 ≤ d m ^ 3 := by positivity
      have := mul_le_mul_of_nonneg_left this hd3
      nlinarith
    exact (pow_le_pow_iff_left₀ (mul_nonneg ha0 hskp.le)
      (mul_nonneg ((mul_nonneg hd.le hF0).trans hb) hs1p.le) two_ne_zero).1
      ((e2.trans e4).trans e3)
  -- Lemma 6: `μ₁₂/(d/2) → L`
  set β := (1 / θ₁ + 1 / θ₂ - 1 / (1 - θ₁) - 1 / (1 - θ₂)) * ((n : ℝ) - 1) * (1 - θ₁ - θ₂)
  have hμ : Tendsto (fun m => mu (Wn (m + 3) n) (θ m) 0 1 / (d m / 2)) atTop (𝓝 L) := by
    have hβ : Tendsto (fun m : ℕ => L + β / (((m + 3 : ℕ) : ℝ) - 2)) atTop (𝓝 L) := by
      have : Tendsto (fun m : ℕ => ((m + 3 : ℕ) : ℝ) - 2) atTop atTop :=
        tendsto_atTop_add_const_right _ _ hMr_top
      simpa using tendsto_const_nhds.add (tendsto_const_nhds.div_atTop this)
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hβ ?_ ?_ <;>
      filter_upwards [ev1] with m hm
    all_goals
      have l6 := NvR.lemma6 (fun i => (hθ m i).le) (hsum m) (h01 m).symm (hθ m 0) (hθ m 1)
        (by rw [h1, h2]; exact h21.le) (by omega : 1 ≤ n) hm.le (by omega)
      rw [h1, h2, ← hLdef] at l6
      have hd2 : d m / 2 = ((((m + 3) - 2).choose (n - 1) : ℕ) : ℝ) := by rw [hdC]; ring
      rw [hd2, mu_nvR (hsum m)]
    · linarith [l6.1]
    · linarith [l6.2]
  have hρ0 : ∀ m, 2 * n < m + 3 → 0 ≤ ρ m 1 := fun m hm =>
    div_nonneg (by linarith [(hmu1 m hm).2]) (hs m hm 1 (h01 m)).le
  have hPE : ∀ m, 2 * n < m + 3 →
      QFunction.Q (ρ m 1) ≤ (P m).real (Eev (Wn (m + 3) n) (θ m) (ε m)) := fun m hm => by
    have := PA_le_PE (P := P m) (W := Wn (m + 3) n) (θ := θ m) (ε := ε m) (h01 m)
    rwa [hPA m hm 1 (h01 m)] at this
  have hdtop : Tendsto d atTop atTop := (Reliability.dnvR_tendsto hn).comp (tendsto_add_atTop_nat 3)
  have hPpos : ∀ᶠ m in atTop, 0 < (P m).real (Eev (Wn (m + 3) n) (θ m) (ε m)) := by
    filter_upwards [ev1] with m hm
    exact lt_of_lt_of_le (QFunction.Q_pos _) (hPE m hm)
  have hrel := Reliability.reliability_core (d := d)
    (P := fun m => (P m).real (Eev (Wn (m + 3) n) (θ m) (ε m))) (ρ := fun m => ρ m 1)
    (K := fun m => ((m + 3 : ℕ) : ℝ) - 1) (e := L ^ 2 / (8 * v))
    (by have : 0 < L ^ 2 := by nlinarith
        positivity) hdtop hPpos
    (by filter_upwards [ev1] with m hm; exact hρ0 m hm)
    (Reliability.rho_sq_tendsto (s2 := fun m => s m 1 ^ 2 / d m) hv
      (by filter_upwards [ev1] with m hm; exact hdpos m hm) hs1 hμ
      (by filter_upwards [ev1] with m hm
          show ρ m 1 = _
          rw [mul_div_cancel₀ _ (hdpos m hm).ne', Real.sqrt_sq (hs m hm 1 (h01 m)).le]))
    ((Reliability.log_div_dnvR_tendsto hn).comp (tendsto_add_atTop_nat 3))
    (by
      filter_upwards [ev1, hord] with m hm ho
      have := ExcessError.PE_upper_union_chernoff QFunction.Q QFunction.Q_antitone
        (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (ρ m)
        (fun k => (P m).real (Aev (Wn (m + 3) n) (θ m) (ε m) k))
        ((P m).real (Eev (Wn (m + 3) n) (θ m) (ε m))) (ρ m 1)
        (fun k hk => hPA m hm k (ne_of_mem_erase hk)) (ExcessError.measure_E_le_sum (P m) _ _)
        (hρ0 m hm) (fun k hk => ho k (ne_of_mem_erase hk))
      have hcard : ((univ.erase (0 : Fin (m + 3))).card : ℝ) = ((m + 3 : ℕ) : ℝ) - 1 := by
        rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin]; push_cast; ring
      rwa [hcard, neg_div] at this)
    (by
      filter_upwards [ev1] with m hm h1ρ
      rw [← neg_div]
      exact (QFunction.Q_ge_simple h1ρ).trans (hPE m hm))
  refine Reliability.emdr_reliability (lam := θ₁ - θ₂) (θ₁ := θ₁) (by linarith) hθ₁ hdtop
    hPpos ?_ ?_ hrel
  · filter_upwards [ev1, ev2] with m hm hm2
    refine delta_ge (core m hm) (t := θ₂) (fun k hk => ?_) (by rw [h1])
    by_cases hk1 : k = 1
    · rw [hk1, h2]
    · exact (hc0 m k (val_two_le hk hk1)).trans hm2
  · filter_upwards [ev1] with m hm
    have := delta_le (core m hm); rwa [h1] at this


/-- **Theorem 2 part 1, tightness (correlated Gaussian noise), concrete decoder.**
`n`vR family (`n ≥ 2`) as in `MainTheorem.tightness_nvR`, with noise `ε^{(M)} ~ N(0, Σ_M)`,
`Σ_M ≻ 0` (`IsGaussVec`). If `σ²_eff(1,2) = s₂ᵀΣs₂/d_H(c₁,c₂) → v ∈ (0,∞)` and
`σ²_eff(1,k) ≤ V` for all `k ≠ 1` (eventually in `M`), then
`-ln Δ_M / d(n,M) → E_ECOC(θ, √v) = e_lower(θ₁, θ₂, √v)`. -/
theorem tightness_nvR_gauss {n : ℕ} (hn : 2 ≤ n)
    {Ω : ℕ → Type*} [∀ m, MeasurableSpace (Ω m)] {P : ∀ m, Measure (Ω m)}
    [∀ m, IsProbabilityMeasure (P m)]
    {θ : ∀ m, Fin (m + 3) → ℝ} {θ₁ θ₂ c₀ : ℝ}
    (hθ : ∀ m i, 0 < θ m i) (hsum : ∀ m, ∑ i, θ m i = 1)
    (h1 : ∀ m, θ m 0 = θ₁) (h2 : ∀ m, θ m 1 = θ₂) (h21 : θ₂ < θ₁)
    (hc0 : ∀ m (i : Fin (m + 3)), 2 ≤ i.val → θ m i ≤ c₀ / ((m + 3 : ℕ) : ℝ))
    {ε : ∀ m, NvRCol (m + 3) n → Ω m → ℝ}
    {S : ∀ m, Matrix (NvRCol (m + 3) n) (NvRCol (m + 3) n) ℝ} (hS : ∀ m, (S m).PosDef)
    (hG : ∀ m, IsGaussVec (P m) (ε m) (S m))
    {tb : ∀ m, Finset (Fin (m + 3)) → Fin (m + 3)} (htb : ∀ m, TieBreak (tb m))
    {v V : ℝ} (hv : 0 < v)
    (hs1 : Tendsto (fun m => sigEff2 (S m) (Wn (m + 3) n) 0 1) atTop (𝓝 v))
    (hsV : ∀ᶠ m in atTop, ∀ k : Fin (m + 3), k ≠ 0 → sigEff2 (S m) (Wn (m + 3) n) 0 k ≤ V) :
    Tendsto (fun m => -Real.log (Delta (P m) (Wn (m + 3) n) (θ m) (tb m) (ε m)) /
        (Reliability.dnvR n (m + 3) : ℝ)) atTop (𝓝 (elower θ₁ θ₂ (√v))) := by
  have hdpos : ∀ m, 2 * n < m + 3 → ∀ k : Fin (m + 3), k ≠ 0 → 0 < dH (Wn (m + 3) n) 0 k :=
    fun m hm k hk => dH_nvR_pos (by omega) hm (Ne.symm hk)
  have hq : ∀ m, 2 * n < m + 3 → ∀ k : Fin (m + 3), k ≠ 0 →
      0 < quad (S m) (Channel.sdiff (Wn (m + 3) n) 0 k) :=
    fun m hm k hk => quad_sdiff_pos (hS m) _ (hdpos m hm k hk)
  have h01 : ∀ m, (1 : Fin (m + 3)) ≠ 0 := fun m e => by
    have := congrArg Fin.val e; simp at this
  have hsq : ∀ m, 2 * n < m + 3 → ∀ k : Fin (m + 3), k ≠ 0 →
      √(quad (S m) (Channel.sdiff (Wn (m + 3) n) 0 k)) ^ 2 / (Reliability.dnvR n (m + 3) : ℝ) =
        sigEff2 (S m) (Wn (m + 3) n) 0 k := fun m hm k hk => by
    rw [sigEff2, dH_nvR_eq (by omega) (Ne.symm hk), Real.sq_sqrt (hq m hm k hk).le]
  have ev1 : ∀ᶠ m in atTop, 2 * n < m + 3 :=
    (eventually_gt_atTop (2 * n)).mono fun m h => by omega
  have hcol : ∀ m, 2 * n < m + 3 → ColInterior (Wn (m + 3) n) (θ m) := fun m hm =>
    colInterior_of (hθ m) (hsum m) (col_nvR (by omega) hm)
  exact tightness_nvR_correlated_ev (s := fun m k => √(quad (S m) (Channel.sdiff (Wn (m + 3) n) 0 k)))
    hn hθ hsum h1 h2 h21 hc0 (fun m => (hG m).meas) htb
    (fun m hm k hk => Real.sqrt_pos.2 (hq m hm k hk))
    (fun m hm k hk => prob_R_le_one_gauss _ _ (hsum m) (hcol m hm) 0 k (hS m) (hG m)
      (hdpos m hm k hk))
    (fun m hm k hk => prob_R_eq_one_zero_gauss _ _ (hsum m) (hcol m hm) 0 k (hS m) (hG m)
      (hdpos m hm k hk))
    hv
    (hs1.congr' (by filter_upwards [ev1] with m hm; exact (hsq m hm 1 (h01 m)).symm))
    (by filter_upwards [ev1, hsV] with m hm hV k hk; rw [hsq m hm k hk]; exact hV k hk)

end Tightness

end EcocProofs.CorrelatedGauss


==> anc/EcocReliability/EcocProofs/ExcessError.lean <==
import Mathlib

/-!
# Excess error rate: the logical skeleton of Sections 3–5

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers* (`ecoc_reliability_en_submit.tex`).

Classes are indexed by a finite type `ι` (e.g. `Fin M`); the MAP class `c₁` is a
distinguished index `i0` (e.g. `0 : Fin M`), and the competitors are
`univ.erase i0`.  `θ i = P(C = c_i | θ)`, `p i = P(î_ECOC = i | θ)`; the class
`C` is independent of the decision `î` given `θ`, so
`P_ECOC = Σ_i θ_i (1 - p_i)` and `P_MAP = 1 - θ_{i0}`.

* §1  `delta_exact`, `delta_upper`, `delta_lower`, `delta_ge_lam` —
  Eq. (Delta_exact) and Proposition `prop:Delta_basic`.
  The paper silently identifies `P(î ≠ c₁) = P(E)` (ties `R_{1k} = 1` have
  probability zero under Gaussian noise).  `delta_upper` only needs
  `1 - p i0 ≤ PE`; the lower bound needs `PE = 1 - p i0`
  (`delta_lower`); with ties of positive probability only
  `delta_lower_ties` (with `1 - p i0` in place of `PE`) survives and
  `delta_lower_fails_with_ties` is a counterexample.
* §2  `measure_event_le_E`, `measure_E_le_sum` — `P(A_k) ≤ P(E) ≤ Σ P(A_k)`.
* §3  abstract `Q` (antitone, Chernoff and Mills hypotheses):
  `PE_lower`, `PE_lower_mills` (Lemma `th:PE_lower`),
  `PE_upper_union_chernoff`, `delta_upper_union` (Prop. 5 / Cor. 1 shape),
  `rhoL_sq_half` (the `κ₂` algebra), `cor_upper_nvR`,
  `necessity` (Cor. `cor:necessity`), `EMDR_lower`, `EMDR_lower_mills`,
  `rhoU_sq_half` (Prop. `th:EMDR_lower`), `PE_sandwich` (Lemma `th:PE_nvR_sandwich`).
-/

open Finset MeasureTheory

namespace EcocProofs.ExcessError

/-! ## §1  Exact decomposition and two-sided bounds (Prop. `prop:Delta_basic`) -/

section Decomposition

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

/-- `P_ECOC(θ) = Σ_i θ_i (1 - P(î = i))` (class independent of the decision). -/
def PECOC (θ p : ι → ℝ) : ℝ := ∑ i, θ i * (1 - p i)

/-- `P_MAP(θ) = 1 - θ₁`. -/
def PMAP (θ : ι → ℝ) (i0 : ι) : ℝ := 1 - θ i0

/-- `Δ(θ) = P_ECOC(θ) - P_MAP(θ)`. -/
def Delta (θ p : ι → ℝ) (i0 : ι) : ℝ := PECOC θ p - PMAP θ i0

/-- Eq. (Delta_exact), in the tie-free form `Δ = θ₁ (1 - p₁) - Σ_{k≠1} θ_k p_k`.
Only `Σ θ = 1` is needed. -/
theorem delta_exact (θ p : ι → ℝ) (i0 : ι) (hθ : ∑ i, θ i = 1) :
    Delta θ p i0 = θ i0 * (1 - p i0) - ∑ k ∈ univ.erase i0, θ k * p k := by
  have h1 := Finset.add_sum_erase univ (fun i => θ i * p i) (mem_univ i0)
  have h2 : PECOC θ p = ∑ i, θ i - ∑ i, θ i * p i := by
    simp only [PECOC, mul_sub, mul_one, Finset.sum_sub_distrib]
  simp only [Delta, PMAP, h2, hθ, ← h1]
  ring

/-- Competitor decision mass: `Σ_{k≠1} p_k = 1 - p₁`. -/
theorem sum_erase_p (p : ι → ℝ) (i0 : ι) (hp : ∑ i, p i = 1) :
    ∑ k ∈ univ.erase i0, p k = 1 - p i0 := by
  have := Finset.add_sum_erase univ p (mem_univ i0)
  linarith

theorem second_term_nonneg (θ p : ι → ℝ) (i0 : ι) (hθ0 : ∀ i, 0 ≤ θ i) (hp0 : ∀ i, 0 ≤ p i) :
    0 ≤ ∑ k ∈ univ.erase i0, θ k * p k :=
  Finset.sum_nonneg fun k _ => mul_nonneg (hθ0 k) (hp0 k)

theorem second_term_le (θ p : ι → ℝ) (i0 : ι) (t : ℝ) (hp0 : ∀ i, 0 ≤ p i)
    (hp : ∑ i, p i = 1) (ht : ∀ k, k ≠ i0 → θ k ≤ t) :
    ∑ k ∈ univ.erase i0, θ k * p k ≤ t * (1 - p i0) := by
  rw [← sum_erase_p p i0 hp, Finset.mul_sum]
  refine Finset.sum_le_sum fun k hk => ?_
  exact mul_le_mul_of_nonneg_right (ht k (Finset.ne_of_mem_erase hk)) (hp0 k)

/-- Upper bound of Prop. `prop:Delta_basic`: `Δ ≤ θ₁ P(E)`.
Holds even with ties: only `P(î ≠ c₁) = 1 - p₁ ≤ P(E)` is used. -/
theorem delta_upper (θ p : ι → ℝ) (i0 : ι) (PE : ℝ) (hθ : ∑ i, θ i = 1)
    (hθ0 : ∀ i, 0 ≤ θ i) (hp0 : ∀ i, 0 ≤ p i) (hPE : 1 - p i0 ≤ PE) :
    Delta θ p i0 ≤ θ i0 * PE := by
  rw [delta_exact θ p i0 hθ]
  have := second_term_nonneg θ p i0 hθ0 hp0
  have := mul_le_mul_of_nonneg_left hPE (hθ0 i0)
  linarith

/-- Lower bound valid in general (ties allowed): `(θ₁ - θ₂)(1 - p₁) ≤ Δ`. -/
theorem delta_lower_ties (θ p : ι → ℝ) (i0 : ι) (t : ℝ) (hθ : ∑ i, θ i = 1)
    (hp0 : ∀ i, 0 ≤ p i) (hp : ∑ i, p i = 1) (ht : ∀ k, k ≠ i0 → θ k ≤ t) :
    (θ i0 - t) * (1 - p i0) ≤ Delta θ p i0 := by
  rw [delta_exact θ p i0 hθ]
  have := second_term_le θ p i0 t hp0 hp ht
  nlinarith

/-- Lower bound of Prop. `prop:Delta_basic`: `(θ₁ - θ₂) P(E) ≤ Δ`, under the
paper's (implicit) identification `P(E) = P(î ≠ c₁) = 1 - p₁` (no ties). -/
theorem delta_lower (θ p : ι → ℝ) (i0 : ι) (t PE : ℝ) (hθ : ∑ i, θ i = 1)
    (hp0 : ∀ i, 0 ≤ p i) (hp : ∑ i, p i = 1) (ht : ∀ k, k ≠ i0 → θ k ≤ t)
    (hPE : PE = 1 - p i0) :
    (θ i0 - t) * PE ≤ Delta θ p i0 := by
  rw [hPE]; exact delta_lower_ties θ p i0 t hθ hp0 hp ht

/-- Both sides of Prop. `prop:Delta_basic` (tie-free form). -/
theorem delta_two_sided (θ p : ι → ℝ) (i0 : ι) (t PE : ℝ) (hθ : ∑ i, θ i = 1)
    (hθ0 : ∀ i, 0 ≤ θ i) (hp0 : ∀ i, 0 ≤ p i) (hp : ∑ i, p i = 1)
    (ht : ∀ k, k ≠ i0 → θ k ≤ t) (hPE : PE = 1 - p i0) :
    (θ i0 - t) * PE ≤ Delta θ p i0 ∧ Delta θ p i0 ≤ θ i0 * PE :=
  ⟨delta_lower θ p i0 t PE hθ hp0 hp ht hPE, delta_upper θ p i0 PE hθ hθ0 hp0 hPE.ge⟩

/-- "In particular" part of Prop. `prop:Delta_basic`: `Δ ≥ λ P(E)` when
`0 ≤ λ ≤ θ₁ - θ₂` (tie-free form). -/
theorem delta_ge_lam (θ p : ι → ℝ) (i0 : ι) (t PE lam : ℝ) (hθ : ∑ i, θ i = 1)
    (hp0 : ∀ i, 0 ≤ p i) (hp : ∑ i, p i = 1) (ht : ∀ k, k ≠ i0 → θ k ≤ t)
    (hPE : PE = 1 - p i0) (hlam : lam ≤ θ i0 - t) :
    lam * PE ≤ Delta θ p i0 := by
  have h := delta_lower θ p i0 t PE hθ hp0 hp ht hPE
  have hPE0 : 0 ≤ PE := by
    have := sum_erase_p p i0 hp
    have := Finset.sum_nonneg fun k (_ : k ∈ univ.erase i0) => hp0 k
    linarith
  nlinarith

end Decomposition

/-- With ties of positive probability (`P(E) > 1 - p₁`), the lower bound
`(θ₁ - θ₂) P(E) ≤ Δ` of Prop. `prop:Delta_basic` is false:
`θ = (3/4, 1/4)`, ECOC always outputs `c₁` (`p = (1, 0)`) yet `P(E) = 1/2`
(e.g. `R_{12} = 1` half of the time, tie broken towards `c₁`).  Then `Δ = 0`
but `(θ₁ - θ₂) P(E) = 1/4`. -/
theorem delta_lower_fails_with_ties :
    ∃ (θ p : Fin 2 → ℝ) (t PE : ℝ),
      (∑ i, θ i = 1) ∧ (∀ i, 0 ≤ θ i) ∧ (∀ i, 0 ≤ p i) ∧ (∑ i, p i = 1) ∧
      (∀ k, k ≠ 0 → θ k ≤ t) ∧ t < θ 0 ∧ 1 - p 0 ≤ PE ∧ PE ≤ 1 ∧
      Delta θ p 0 < (θ 0 - t) * PE := by
  refine ⟨![3/4, 1/4], ![1, 0], 1/4, 1/2, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simp [Fin.sum_univ_two]; norm_num
  · intro i; fin_cases i <;> simp; norm_num
  · intro i; fin_cases i <;> simp
  · simp [Fin.sum_univ_two]
  · intro k hk; fin_cases k
    · exact absurd rfl hk
    · simp
  · simp; norm_num
  · simp
  · norm_num
  · simp [Delta, PECOC, PMAP, Fin.sum_univ_two]; norm_num

/-! ## §2  Probability layer: `P(A_k) ≤ P(E) ≤ Σ_k P(A_k)` -/

section Prob

variable {Ω κ : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]

/-- `{R_{1k} ≤ 1} ⊆ E` gives `P(A_k) ≤ P(E)` (real-valued probabilities). -/
theorem measure_event_le_E (s : Finset κ) (A : κ → Set Ω) {k : κ} (hk : k ∈ s) :
    μ.real (A k) ≤ μ.real (⋃ j ∈ s, A j) :=
  measureReal_mono (Set.subset_biUnion_of_mem (u := A) hk) (measure_ne_top _ _)

omit [IsProbabilityMeasure μ] in
/-- Union bound `P(E) ≤ Σ_k P(A_k)` (real-valued probabilities). -/
theorem measure_E_le_sum (s : Finset κ) (A : κ → Set Ω) :
    μ.real (⋃ j ∈ s, A j) ≤ ∑ j ∈ s, μ.real (A j) :=
  measureReal_biUnion_finset_le s A

/-- `P(E) ≥ max_k P(A_k)`. -/
theorem measure_E_ge_sup (s : Finset κ) (hs : s.Nonempty) (A : κ → Set Ω) :
    s.sup' hs (fun j => μ.real (A j)) ≤ μ.real (⋃ j ∈ s, A j) :=
  Finset.sup'_le hs _ fun _ hk => measure_event_le_E μ s A hk

end Prob

/-! ## §3  Assembly with an abstract tail function `Q` -/

section Assembly

variable {κ : Type*}

/-- Lemma `th:PE_lower`, Eq. (PE_lower): `P(E) ≥ Q(ρ_min)`, from
`P(A_k) = Q(ρ_k) ≤ P(E)` for every competitor and `Q` antitone. -/
theorem PE_lower (Q : ℝ → ℝ) (s : Finset κ) (hs : s.Nonempty) (ρ PA : κ → ℝ) (PE : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hPE : ∀ k ∈ s, PA k ≤ PE) :
    Q (s.inf' hs ρ) ≤ PE := by
  obtain ⟨k, hk, hkeq⟩ := Finset.exists_mem_eq_inf' hs ρ
  rw [hkeq, ← hPA k hk]; exact hPE k hk

/-- Lemma `th:PE_lower`, Eq. (PE_lower_mills): Mills form when `ρ_min ≥ 1`. -/
theorem PE_lower_mills (Q : ℝ → ℝ)
    (hMills : ∀ x, 1 ≤ x → Real.exp (-x ^ 2 / 2) / (2 * Real.sqrt (2 * Real.pi) * x) ≤ Q x)
    (s : Finset κ) (hs : s.Nonempty) (ρ PA : κ → ℝ) (PE : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hPE : ∀ k ∈ s, PA k ≤ PE) (h1 : 1 ≤ s.inf' hs ρ) :
    Real.exp (-(s.inf' hs ρ) ^ 2 / 2) / (2 * Real.sqrt (2 * Real.pi) * s.inf' hs ρ) ≤ PE :=
  (hMills _ h1).trans (PE_lower Q s hs ρ PA PE hPA hPE)

/-- Measure-theoretic version of Lemma `th:PE_lower`. -/
theorem PE_lower_measure {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω)
    [IsProbabilityMeasure μ] (Q : ℝ → ℝ) (s : Finset κ) (hs : s.Nonempty)
    (A : κ → Set Ω) (ρ : κ → ℝ) (hPA : ∀ k ∈ s, μ.real (A k) = Q (ρ k)) :
    Q (s.inf' hs ρ) ≤ μ.real (⋃ j ∈ s, A j) :=
  PE_lower Q s hs ρ (fun k => μ.real (A k)) _ hPA fun _ hk => measure_event_le_E μ s A hk

/-- Union bound + Chernoff: if `ρ_k ≥ ρL ≥ 0` for every competitor, then
`P(E) ≤ |s| · exp(-ρL²/2)` (with `|s| = M - 1`). -/
theorem PE_upper_union_chernoff (Q : ℝ → ℝ) (hQ : Antitone Q)
    (hChernoff : ∀ x, 0 ≤ x → Q x ≤ Real.exp (-x ^ 2 / 2))
    (s : Finset κ) (ρ PA : κ → ℝ) (PE ρL : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hunion : PE ≤ ∑ k ∈ s, PA k)
    (hρL0 : 0 ≤ ρL) (hρL : ∀ k ∈ s, ρL ≤ ρ k) :
    PE ≤ s.card * Real.exp (-ρL ^ 2 / 2) := by
  refine hunion.trans ?_
  rw [← nsmul_eq_mul, ← Finset.sum_const]
  refine Finset.sum_le_sum fun k hk => ?_
  rw [hPA k hk]
  exact (hQ (hρL k hk)).trans (hChernoff ρL hρL0)

/-- Prop. 5 / Cor. 1 shape: `Δ ≤ θ₁ P(E) ≤ P(E) ≤ |s| exp(-ρL²/2)`
(given `Δ ≤ θ₁ P(E)`, `0 ≤ θ₁ ≤ 1`, `0 ≤ P(E)`). -/
theorem delta_upper_union (Q : ℝ → ℝ) (hQ : Antitone Q)
    (hChernoff : ∀ x, 0 ≤ x → Q x ≤ Real.exp (-x ^ 2 / 2))
    (s : Finset κ) (ρ PA : κ → ℝ) (PE ρL Δ θ1 : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hunion : PE ≤ ∑ k ∈ s, PA k)
    (hρL0 : 0 ≤ ρL) (hρL : ∀ k ∈ s, ρL ≤ ρ k)
    (hΔ : Δ ≤ θ1 * PE) (hθ1 : θ1 ≤ 1) (_hθ10 : 0 ≤ θ1) (hPE0 : 0 ≤ PE) :
    Δ ≤ s.card * Real.exp (-ρL ^ 2 / 2) := by
  have h := PE_upper_union_chernoff Q hQ hChernoff s ρ PA PE ρL hPA hunion hρL0 hρL
  nlinarith

/-- `κ₂` algebra: with `ρL = √d/σ · log((1+λ)/(1-λ))`,
`ρL²/2 = d · κ₂(λ,σ)`, `κ₂ = log²((1+λ)/(1-λ)) / (2σ²)`. -/
theorem rhoL_sq_half (d σ lam : ℝ) (hd : 0 ≤ d) :
    (Real.sqrt d / σ * Real.log ((1 + lam) / (1 - lam))) ^ 2 / 2
      = d * (Real.log ((1 + lam) / (1 - lam)) ^ 2 / (2 * σ ^ 2)) := by
  rw [div_mul_eq_mul_div, div_pow, mul_pow, Real.sq_sqrt hd]
  rcases eq_or_ne σ 0 with h | h
  · simp [h]
  · field_simp

/-- Cor. `cor:upper_nvR`: `Δ ≤ (M-1) exp(-d κ₂)` given `ρ_k ≥ ρL` for all
competitors (Eq. rho_L) and `ρL ≥ 0` (i.e. `λ ∈ [0,1)`). -/
theorem cor_upper_nvR (Q : ℝ → ℝ) (hQ : Antitone Q)
    (hChernoff : ∀ x, 0 ≤ x → Q x ≤ Real.exp (-x ^ 2 / 2))
    (s : Finset κ) (ρ PA : κ → ℝ) (PE Δ θ1 d σ lam : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hunion : PE ≤ ∑ k ∈ s, PA k)
    (hd : 0 ≤ d) (hσ : 0 < σ) (hlam0 : 0 ≤ lam) (hlam1 : lam < 1)
    (hρL : ∀ k ∈ s, Real.sqrt d / σ * Real.log ((1 + lam) / (1 - lam)) ≤ ρ k)
    (hΔ : Δ ≤ θ1 * PE) (hθ1 : θ1 ≤ 1) (hθ10 : 0 ≤ θ1) (hPE0 : 0 ≤ PE) :
    Δ ≤ s.card * Real.exp (-(d * (Real.log ((1 + lam) / (1 - lam)) ^ 2 / (2 * σ ^ 2)))) := by
  have hL : 0 ≤ Real.log ((1 + lam) / (1 - lam)) := by
    apply Real.log_nonneg
    rw [le_div_iff₀ (by linarith)]; linarith
  have h0 : 0 ≤ Real.sqrt d / σ * Real.log ((1 + lam) / (1 - lam)) :=
    mul_nonneg (div_nonneg (Real.sqrt_nonneg _) hσ.le) hL
  have h := delta_upper_union Q hQ hChernoff s ρ PA PE _ Δ θ1 hPA hunion h0 hρL hΔ hθ1 hθ10 hPE0
  rwa [neg_div, rhoL_sq_half d σ lam hd] at h

/-- Cor. `cor:necessity`, Eq. (necessity): the chain
`Δ ≥ λ Q(ρ_min) ≥ λ Q(min_k √d_k B_k/σ) ≥ λ Q(√d_min B/σ) > 0`.
Hypotheses: `Δ ≥ λ P(E)` (Prop. `prop:Delta_basic`), `P(A_k) = Q(ρ_k) ≤ P(E)`,
`ρ_k ≤ √d_k B_k / σ`, a competitor `k*` with `d_{k*} = d_min` and
`B_{k*} ≤ B`, `σ > 0`, `λ > 0`, `Q > 0`. -/
theorem necessity (Q : ℝ → ℝ) (hQ : Antitone Q) (hQpos : ∀ x, 0 < Q x)
    (s : Finset κ) (hs : s.Nonempty) (ρ PA d Bk : κ → ℝ) (PE Δ lam σ dmin B : ℝ)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hPE : ∀ k ∈ s, PA k ≤ PE)
    (hΔ : lam * PE ≤ Δ) (hlam : 0 < lam) (hσ : 0 < σ)
    (hρ : ∀ k ∈ s, ρ k ≤ Real.sqrt (d k) * Bk k / σ)
    (kstar : κ) (hkstar : kstar ∈ s) (hdk : d kstar = dmin) (hBk : Bk kstar ≤ B) :
    lam * Q (s.inf' hs ρ) ≤ Δ ∧
    lam * Q (s.inf' hs fun k => Real.sqrt (d k) * Bk k / σ) ≤ lam * Q (s.inf' hs ρ) ∧
    lam * Q (Real.sqrt dmin * B / σ) ≤ lam * Q (s.inf' hs fun k => Real.sqrt (d k) * Bk k / σ) ∧
    0 < lam * Q (Real.sqrt dmin * B / σ) := by
  refine ⟨?_, ?_, ?_, mul_pos hlam (hQpos _)⟩
  · have := PE_lower Q s hs ρ PA PE hPA hPE
    nlinarith
  · refine mul_le_mul_of_nonneg_left (hQ ?_) hlam.le
    exact Finset.le_inf' hs _ fun k hk => (Finset.inf'_le ρ hk).trans (hρ k hk)
  · refine mul_le_mul_of_nonneg_left (hQ ?_) hlam.le
    refine (Finset.inf'_le _ hkstar).trans ?_
    rw [hdk]
    exact div_le_div_of_nonneg_right
      (mul_le_mul_of_nonneg_left hBk (Real.sqrt_nonneg _)) hσ.le

/-- Prop. `th:EMDR_lower`, Eq. (EMDR_lower_basic): `Δ ≥ λ Q(ρU₁₂)` from
`Δ ≥ λ P(E)`, `P(E) ≥ P(A₂) = Q(ρ₁₂)`, `ρ₁₂ ≤ ρU₁₂`. -/
theorem EMDR_lower (Q : ℝ → ℝ) (hQ : Antitone Q) (PE PA2 ρ12 ρU Δ lam : ℝ)
    (hΔ : lam * PE ≤ Δ) (hlam : 0 ≤ lam) (hPA : PA2 = Q ρ12) (hPE : PA2 ≤ PE)
    (hρ : ρ12 ≤ ρU) :
    lam * Q ρU ≤ Δ := by
  have : Q ρU ≤ PE := (hQ hρ).trans (hPA ▸ hPE)
  nlinarith

/-- Prop. `th:EMDR_lower`, Eq. (EMDR_lower_refined), first part (Mills form). -/
theorem EMDR_lower_mills (Q : ℝ → ℝ) (hQ : Antitone Q)
    (hMills : ∀ x, 1 ≤ x → Real.exp (-x ^ 2 / 2) / (2 * Real.sqrt (2 * Real.pi) * x) ≤ Q x)
    (PE PA2 ρ12 ρU Δ lam : ℝ)
    (hΔ : lam * PE ≤ Δ) (hlam : 0 ≤ lam) (hPA : PA2 = Q ρ12) (hPE : PA2 ≤ PE)
    (hρ : ρ12 ≤ ρU) (h1 : 1 ≤ ρU) :
    lam / (2 * Real.sqrt (2 * Real.pi) * ρU) * Real.exp (-ρU ^ 2 / 2) ≤ Δ := by
  have h := EMDR_lower Q hQ PE PA2 ρ12 ρU Δ lam hΔ hlam hPA hPE hρ
  have hm := mul_le_mul_of_nonneg_left (hMills ρU h1) hlam
  calc lam / (2 * Real.sqrt (2 * Real.pi) * ρU) * Real.exp (-ρU ^ 2 / 2)
      = lam * (Real.exp (-ρU ^ 2 / 2) / (2 * Real.sqrt (2 * Real.pi) * ρU)) := by ring
    _ ≤ Δ := hm.trans h

/-- Prop. `th:EMDR_lower`, Eq. (EMDR_lower_refined), second part: with
`ρU = √d/(2σ) · |log((1-θ₁)θ₂ / (θ₁(1-θ₂)))|`,
`ρU²/2 = d · (1/(8σ²)) · log²(θ₁(1-θ₂) / ((1-θ₁)θ₂))`. -/
theorem rhoU_sq_half (d σ θ1 θ2 : ℝ) (hd : 0 ≤ d) :
    (Real.sqrt d / (2 * σ) * |Real.log ((1 - θ1) * θ2 / (θ1 * (1 - θ2)))|) ^ 2 / 2
      = d * (1 / (8 * σ ^ 2)) * Real.log (θ1 * (1 - θ2) / ((1 - θ1) * θ2)) ^ 2 := by
  have hinv : θ1 * (1 - θ2) / ((1 - θ1) * θ2) = ((1 - θ1) * θ2 / (θ1 * (1 - θ2)))⁻¹ := by
    rw [inv_div]
  rw [hinv, Real.log_inv, neg_sq, mul_pow, sq_abs, div_pow, Real.sq_sqrt hd]
  rcases eq_or_ne σ 0 with h | h
  · simp [h]
  · field_simp; ring

/-- Lemma `th:PE_nvR_sandwich` (assembly):
`Q(ρU₁₂) ≤ P(E) ≤ |s| exp(-(√d/σ · log((1+λ)/(1-λ)))²/2)`. -/
theorem PE_sandwich (Q : ℝ → ℝ) (hQ : Antitone Q)
    (hChernoff : ∀ x, 0 ≤ x → Q x ≤ Real.exp (-x ^ 2 / 2))
    (s : Finset κ) (ρ PA : κ → ℝ) (PE ρU ρL : ℝ) (k2 : κ) (hk2 : k2 ∈ s)
    (hPA : ∀ k ∈ s, PA k = Q (ρ k)) (hPE : ∀ k ∈ s, PA k ≤ PE)
    (hunion : PE ≤ ∑ k ∈ s, PA k) (hρU : ρ k2 ≤ ρU)
    (hρL0 : 0 ≤ ρL) (hρL : ∀ k ∈ s, ρL ≤ ρ k) :
    Q ρU ≤ PE ∧ PE ≤ s.card * Real.exp (-ρL ^ 2 / 2) :=
  ⟨(hQ hρU).trans ((hPA k2 hk2) ▸ hPE k2 hk2),
   PE_upper_union_chernoff Q hQ hChernoff s ρ PA PE ρL hPA hunion hρL0 hρL⟩

end Assembly

end EcocProofs.ExcessError


==> anc/EcocReliability/EcocProofs/GeneralCode.lean <==
import Mathlib
import EcocProofs.ColumnBounds

/-!
# Prop. 3 (`pro:mu_upper_general`): upper bound on `μ_{1k}` for a general code word table

Paper: `ecoc-reliability_function/ecoc_reliability_en_submit.tex`, §"Upper bound on μ_{1k}".

Conventions (0-based): classes are `Fin M`, the MAP class `c_1` of the paper is index `0`.
The code word table is `W : Fin M → Fin N → Bool` (`true` = 1).
`θ` is assumed nonnegative, summing to one, and antitone on the indices `≥ 1`
(i.e. `θ_1 ≥ θ_2 ≥ ⋯ ≥ θ_{M-1}` in 0-based indexing); the strict inequality
`θ₀ > θ₁` of the paper is *not* needed for Prop. 3.

* `ones W j`            ↔ `n_j = Σ_i w_{ij}`
* `smallestSum θ m`     ↔ sum of the `m` smallest posteriors `θ_{M-m} + ⋯ + θ_{M-1}`
* `omega θ n`           ↔ `ω(n)` (eq. `eq:omega_n`) `= smallestSum θ (n-1)`
* `nmin W h`            ↔ `n_min` (eq. `eq:omega_n`), `h` = row 0 not identically 0
* `alpha W θ j`         ↔ `α_j` (eq. `eq:alpha`)
* `fstar W θ j b`       ↔ `f*_j(b|θ)` (eq. `eq:MAPecoc_nonnoise`; `f*_j(0) = Σ_{w_ij=0} θ_i`)
* `dH W i k`            ↔ `d_H(c_i,c_k)` (eq. `eq:d_h_c`)
* `mu W θ k`            ↔ `μ_{1k} = ln g*(c_k)/g*(c_1)` (eq. `eq:mu_rho`), written as a sum of logs
-/

namespace EcocProofs.GeneralCode

open Finset

variable {M N : ℕ}

/-! ### Definitions -/

/-- `n_j`: number of ones in column `j`. -/
def ones (W : Fin M → Fin N → Bool) (j : Fin N) : ℕ :=
  (univ.filter fun i => W i j = true).card

/-- Sum of the `m` smallest posteriors, i.e. `θ_{M-m} + ⋯ + θ_{M-1}` (0-based). -/
def smallestSum (θ : Fin M → ℝ) (m : ℕ) : ℝ :=
  ∑ i ∈ univ.filter (fun i : Fin M => M - m ≤ i.val), θ i

/-- `ω(n)` (eq. `eq:omega_n`): `0` for `n = 1`, else the sum of the `n-1` smallest posteriors
(paper, 1-based: `Σ_{k=M-(n-2)}^{M} θ_k`). -/
def omega (θ : Fin M → ℝ) (n : ℕ) : ℝ := smallestSum θ (n - 1)

lemma omega_one (θ : Fin M → ℝ) : omega θ 1 = 0 := by
  unfold omega smallestSum
  apply Finset.sum_eq_zero
  intro i hi
  simp at hi; omega

variable [NeZero M]

/-- `n_min` (eq. `eq:omega_n`): minimum of `n_j` over columns with `w_{0j} = 1`.
Requires row `0` not identically zero. -/
noncomputable def nmin (W : Fin M → Fin N → Bool) (h : ∃ j, W 0 j = true) : ℕ :=
  ((univ.filter fun j => W 0 j = true).image (ones W)).min'
    (by obtain ⟨j, hj⟩ := h; exact ⟨ones W j, mem_image.2 ⟨j, by simp [hj], rfl⟩⟩)

/-- `α_j` (eq. `eq:alpha`): mass of the classes `≠ c_1` on `c_1`'s side of column `j`. -/
def alpha (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (j : Fin N) : ℝ :=
  ∑ i ∈ univ.filter (fun i => i ≠ 0 ∧ W i j = W 0 j), θ i

/-- `f*_j(b|θ) = Σ_{i : w_ij = b} θ_i` (eq. `eq:MAPecoc_nonnoise` for `b = 1`; for `b = 0`
this equals `1 - f*_j(1|θ)` when `Σθ = 1`, see `fstar_add`). -/
def fstar (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (j : Fin N) (b : Bool) : ℝ :=
  ∑ i ∈ univ.filter (fun i => W i j = b), θ i

/-- Hamming distance between the code words of classes `i` and `k`. -/
def dH (W : Fin M → Fin N → Bool) (i k : Fin M) : ℕ :=
  (univ.filter fun j => W i j ≠ W k j).card

/-- `μ_{1k} = ln (g*(c_k|θ)/g*(c_1|θ)) = Σ_j [ln f*_j(w_kj) - ln f*_j(w_1j)]` (eq. `eq:mu_rho`). -/
noncomputable def mu (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (k : Fin M) : ℝ :=
  ∑ j, (Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W 0 j)))

/-! ### 1. Key combinatorial lemma -/

omit [NeZero M] in
lemma card_tail {m : ℕ} (h : m ≤ M) :
    (univ.filter (fun i : Fin M => M - m ≤ i.val)).card = m := by
  have : (univ.filter (fun i : Fin M => M - m ≤ i.val)).map Fin.valEmbedding =
      Finset.Ico (M - m) M := by
    ext x; simp [Fin.exists_iff]
  rw [← card_map, this]; simp; omega

/-- **Key lemma (item 1).** If `θ ≥ 0` and `θ` is antitone on the indices `≥ 1`, then for any
`S ⊆ univ \ {0}` with `|S| ≥ m`, `Σ_{i∈S} θ_i ≥` the sum of the `m` smallest posteriors. -/
theorem smallestSum_le_sum (θ : Fin M → ℝ) (hθ0 : ∀ i, 0 ≤ θ i)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    {S : Finset (Fin M)} (hS : (0 : Fin M) ∉ S) {m : ℕ} (hm : m ≤ S.card) :
    smallestSum θ m ≤ ∑ i ∈ S, θ i := by
  -- `|S| ≤ M - 1`, hence `m ≤ M - 1`
  have hSc : S.card ≤ M - 1 := by
    have : S ⊆ univ.erase 0 := fun x hx => mem_erase.2 ⟨fun h => hS (h ▸ hx), mem_univ _⟩
    simpa [card_erase_of_mem] using card_le_card this
  have hM : 0 < M := Nat.pos_of_ne_zero (NeZero.ne M)
  -- choose `S' ⊆ S` with `|S'| = m`
  obtain ⟨S', hS'S, hS'c⟩ := Finset.exists_subset_card_eq hm
  have h1 : ∑ i ∈ S', θ i ≤ ∑ i ∈ S, θ i :=
    sum_le_sum_of_subset_of_nonneg hS'S (fun i _ _ => hθ0 i)
  refine le_trans ?_ h1
  set T := univ.filter (fun i : Fin M => M - m ≤ i.val) with hT
  have hTc : T.card = m := card_tail (by omega)
  rcases Nat.eq_zero_or_pos m with h0 | hpos
  · subst h0
    have : S' = ∅ := card_eq_zero.1 hS'c
    subst this
    show ∑ i ∈ T, θ i ≤ _
    rw [show T = ∅ from card_eq_zero.1 hTc]
  -- pivot `p = M - m` (an index `≥ 1`)
  have hpM : M - m < M := by omega
  set p : Fin M := ⟨M - m, hpM⟩
  have hp1 : 1 ≤ p.val := by simp [p]; omega
  show ∑ i ∈ T, θ i ≤ ∑ i ∈ S', θ i
  have hIS : S' ∩ T ⊆ S' := inter_subset_left
  have hIT : S' ∩ T ⊆ T := inter_subset_right
  rw [← sum_sdiff hIS, ← sum_sdiff hIT]
  have e1 : S' \ (S' ∩ T) = S' \ T := sdiff_inter_self_left S' T
  have e2 : T \ (S' ∩ T) = T \ S' := by rw [inter_comm]; exact sdiff_inter_self_left T S'
  rw [e1, e2]
  gcongr ?_ + _
  have hc1 := card_sdiff_add_card_eq_card hIS
  have hc2 := card_sdiff_add_card_eq_card hIT
  rw [e1] at hc1; rw [e2] at hc2
  have hcard : (T \ S').card = (S' \ T).card := by omega
  calc ∑ i ∈ T \ S', θ i ≤ ∑ _i ∈ T \ S', θ p := by
        apply sum_le_sum; intro i hi
        have hiT := (mem_sdiff.1 hi).1
        simp [hT] at hiT
        exact hanti p i hp1 (Fin.le_def.2 (by simp [p]; omega))
    _ = ∑ _i ∈ S' \ T, θ p := by simp [hcard]
    _ ≤ ∑ i ∈ S' \ T, θ i := by
        apply sum_le_sum; intro i hi
        obtain ⟨hiS', hiT⟩ := mem_sdiff.1 hi
        simp [hT] at hiT
        have hi0 : i ≠ 0 := fun h => hS (h ▸ hS'S hiS')
        have : 1 ≤ i.val := by
          rcases Nat.eq_zero_or_pos i.val with h | h
          · exact absurd (Fin.ext h) hi0
          · exact h
        exact hanti i p this (Fin.le_def.2 (by simp [p]; omega))

/-! ### 2. `α_j ≥ ω(n_min)` for every column -/

/-- `n_min` is attained by some column with `w_{0j} = 1`. -/
lemma nmin_spec (W : Fin M → Fin N → Bool) (h : ∃ j, W 0 j = true) :
    ∃ j, W 0 j = true ∧ ones W j = nmin W h := by
  unfold nmin
  generalize_proofs hne
  obtain ⟨j, hj, he⟩ := mem_image.1 (min'_mem _ hne)
  exact ⟨j, (mem_filter.1 hj).2, he⟩

lemma nmin_le (W : Fin M → Fin N → Bool) (h : ∃ j, W 0 j = true) {j : Fin N}
    (hj : W 0 j = true) : nmin W h ≤ ones W j :=
  min'_le _ _ (mem_image.2 ⟨j, by simp [hj], rfl⟩)

/-- Column split: `#{i : w_ij = b} = #{i ≠ 0 : w_ij = b} + [w_0j = b]`. -/
lemma card_side (W : Fin M → Fin N → Bool) (j : Fin N) (b : Bool) :
    (univ.filter fun i => W i j = b).card =
      (univ.filter fun i => i ≠ 0 ∧ W i j = b).card + if W 0 j = b then 1 else 0 := by
  split_ifs with h
  · have : (univ.filter fun i => W i j = b) =
        insert 0 (univ.filter fun i => i ≠ 0 ∧ W i j = b) := by
      ext i; by_cases hi : i = 0
      · subst hi; simp [h]
      · simp [hi]
    rw [this, card_insert_of_notMem (by simp)]
  · rw [add_zero]; congr 1; ext i; by_cases hi : i = 0
    · subst hi; simp [h]
    · simp [hi]

/-- **Item 2.** `α_j ≥ ω(n_min)` for every column `j`.  Hypothesis `hcol`: every column has at
most `M/2` ones, stated exactly (also for odd `M`) as `2 n_j ≤ M`. -/
theorem omega_nmin_le_alpha (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (hθ0 : ∀ i, 0 ≤ θ i)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hcol : ∀ j, 2 * ones W j ≤ M) (h : ∃ j, W 0 j = true) (j : Fin N) :
    omega θ (nmin W h) ≤ alpha W θ j := by
  unfold omega alpha
  apply smallestSum_le_sum θ hθ0 hanti (by simp)
  have hs := card_side W j (W 0 j)
  simp only [ite_true] at hs
  cases hw : W 0 j
  · -- `w_0j = 0`: `#(zeros \ {0}) = M - n_j - 1 ≥ n_min - 1`
    rw [hw] at hs
    have hz : (univ.filter fun i => W i j = false).card = M - ones W j := by
      have := card_filter_add_card_filter_not (s := (univ : Finset (Fin M)))
        (fun i => W i j = true)
      simp only [Bool.not_eq_true, card_univ, Fintype.card_fin] at this
      unfold ones; omega
    obtain ⟨j0, _, hj0⟩ := nmin_spec W h
    have h1 := hcol j; have h2 := hcol j0
    rw [hj0] at h2
    omega
  · -- `w_0j = 1`: `#(ones \ {0}) = n_j - 1 ≥ n_min - 1`
    rw [hw] at hs
    have := nmin_le W h hw
    unfold ones at this
    omega

/-! ### 3. `f*_j` on the two sides of column `j` -/

omit [NeZero M] in
lemma fstar_add (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (j : Fin N) (b : Bool) : fstar W θ j b + fstar W θ j (!b) = 1 := by
  unfold fstar
  rw [← hsum, ← sum_filter_add_sum_filter_not univ (fun i => W i j = b)]
  congr 2; ext i; cases b <;> simp

/-- **Item 3a.** `f*_j(w_0j|θ) = θ_0 + α_j`. -/
theorem fstar_own (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (j : Fin N) :
    fstar W θ j (W 0 j) = θ 0 + alpha W θ j := by
  unfold fstar alpha
  have h0 : (0 : Fin M) ∈ univ.filter (fun i => W i j = W 0 j) := by simp
  rw [← add_sum_erase _ _ h0]
  congr 2; ext i; simp [and_comm]

/-- **Item 3b.** `f*_j(b|θ) = 1 - θ_0 - α_j` for `b ≠ w_0j`. -/
theorem fstar_other (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (j : Fin N) {b : Bool} (hb : b ≠ W 0 j) :
    fstar W θ j b = 1 - θ 0 - alpha W θ j := by
  have := fstar_add W θ hsum j (W 0 j)
  have hb' : b = !W 0 j := by cases b <;> cases h : W 0 j <;> simp_all
  rw [fstar_own] at this; rw [hb']; linarith

/-! ### 4. Prop. 3 -/

/-- **Prop. 3 (`pro:mu_upper_general`), eq. `eq:mu_upper_general`.**
`μ_{1k} ≤ d_H(c_1,c_k) · ln((1-θ_1-ω(n_min))/(θ_1+ω(n_min)))` (paper indexing; here `c_1 = 0`).

Hypotheses: `θ ≥ 0`, `Σθ = 1`, `θ` antitone on indices `≥ 1`, `θ_0 > 0`, `θ_k > 0`
(the paper has all `θ_i > 0`), every column has `≤ M/2` ones, row `0` is not identically 0.
The strict order `θ_0 > θ_1`, the constraint set `Ω(λ)`, and the other code-table properties
(nonconstant columns, distinct rows/columns) are not needed. -/
theorem mu_upper_general (W : Fin M → Fin N → Bool) (θ : Fin M → ℝ) (hθ0 : ∀ i, 0 ≤ θ i)
    (hsum : ∑ i, θ i = 1) (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hpos0 : 0 < θ 0) (hcol : ∀ j, 2 * ones W j ≤ M) (h : ∃ j, W 0 j = true)
    (k : Fin M) (hposk : 0 < θ k) :
    mu W θ k ≤ dH W 0 k *
      Real.log ((1 - θ 0 - omega θ (nmin W h)) / (θ 0 + omega θ (nmin W h))) := by
  set ω := omega θ (nmin W h)
  have hω0 : 0 ≤ ω := by
    show 0 ≤ smallestSum θ _; exact sum_nonneg fun i _ => hθ0 i
  unfold mu dH
  rw [← sum_filter_add_sum_filter_not univ (fun j => W 0 j ≠ W k j)]
  have hzero : ∑ j ∈ univ.filter (fun j => ¬ W 0 j ≠ W k j),
      (Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W 0 j))) = 0 := by
    apply sum_eq_zero; intro j hj; simp at hj; simp [hj]
  rw [hzero, add_zero]
  have key : ∀ j ∈ univ.filter (fun j => W 0 j ≠ W k j),
      Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W 0 j)) =
        Real.log ((1 - θ 0 - alpha W θ j) / (θ 0 + alpha W θ j)) := by
    intro j hj
    simp at hj
    have hα0 : 0 ≤ alpha W θ j := sum_nonneg fun i _ => hθ0 i
    -- `f*_j(w_kj) ≥ θ_k > 0`
    have hk : θ k ≤ fstar W θ j (W k j) :=
      single_le_sum (fun i _ => hθ0 i) (by simp)
    rw [fstar_other W θ hsum j (Ne.symm hj)] at hk ⊢
    rw [fstar_own, Real.log_div (by linarith) (by linarith)]
  rw [sum_congr rfl key]
  apply ColumnBounds.sum_log_ratio_le _ _ (by linarith)
  · intro j _; exact omega_nmin_le_alpha W θ hθ0 hanti hcol h j
  · intro j hj
    simp at hj
    have hk : θ k ≤ fstar W θ j (W k j) :=
      single_le_sum (fun i _ => hθ0 i) (by simp)
    rw [fstar_other W θ hsum j (Ne.symm hj)] at hk
    linarith

end EcocProofs.GeneralCode



==> anc/EcocReliability/EcocProofs/Lemma6Gamma.lean <==
import Mathlib

/-!
# Two-sided bound on the pair log ratio `γ` (Lemma 6, Step 2)

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers*, appendix proof of Lemma 6, eq. (gamma_two_sided):

  0 ≤ γ(α) - γ(0) ≤ (1/θ₁ + 1/θ₂) α   for α ∈ [0, 1 - θ₁ - θ₂],

with γ(α) = log ((1-θ₁-α)(θ₂+α) / ((θ₁+α)(1-θ₂-α))).
The lower bound needs θ₂ ≤ θ₁; it is strict in the open interior when θ₂ < θ₁.
-/

open Real

namespace EcocProofs

/-- The log ratio contributed by one classifier pair. -/
noncomputable def gamma (θ₁ θ₂ α : ℝ) : ℝ :=
  log ((1 - θ₁ - α) * (θ₂ + α) / ((θ₁ + α) * (1 - θ₂ - α)))

/-- Cross-product identity behind Lemma 4 (`η(α) ≥ η(0)`). -/
lemma cross_identity (θ₁ θ₂ α : ℝ) :
    (1 - θ₁ - α) * (θ₂ + α) * (θ₁ * (1 - θ₂))
      - (1 - θ₁) * θ₂ * ((θ₁ + α) * (1 - θ₂ - α))
      = α * (θ₁ - θ₂) * (1 - θ₁ - θ₂ - α) := by
  ring

/-- `γ` splits into four logarithms on the domain. -/
lemma gamma_split {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θ₂) :
    gamma θ₁ θ₂ α = log (1 - θ₁ - α) + log (θ₂ + α)
      - log (θ₁ + α) - log (1 - θ₂ - α) := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θ₂ + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  unfold gamma
  rw [log_div (by positivity) (by positivity), log_mul p1.ne' p2.ne',
    log_mul p3.ne' p4.ne']
  ring

/-- Upper bound: `γ(α) - γ(0) ≤ (1/θ₁ + 1/θ₂) α`. -/
theorem gamma_sub_le {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θ₂) :
    gamma θ₁ θ₂ α - gamma θ₁ θ₂ 0 ≤ (1 / θ₁ + 1 / θ₂) * α := by
  have hb0 : (0:ℝ) ≤ 1 - θ₁ - θ₂ := le_trans ha hb
  rw [gamma_split h₁ h₂ ha hb, gamma_split h₁ h₂ le_rfl hb0]
  simp only [sub_zero, add_zero]
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  -- term 1: log (1-θ₁-α) ≤ log (1-θ₁)
  have t1 : log (1 - θ₁ - α) ≤ log (1 - θ₁) := log_le_log p1 (by linarith)
  -- term 3: log θ₁ ≤ log (θ₁+α)
  have t3 : log θ₁ ≤ log (θ₁ + α) := log_le_log h₁ (by linarith)
  -- term 2: log (θ₂+α) - log θ₂ ≤ α/θ₂
  have t2 : log (θ₂ + α) - log θ₂ ≤ α / θ₂ := by
    rw [← log_div (by linarith) h₂.ne']
    have := log_le_sub_one_of_pos (show 0 < (θ₂ + α) / θ₂ by positivity)
    have e : (θ₂ + α) / θ₂ - 1 = α / θ₂ := by field_simp; ring
    linarith
  -- term 4: log (1-θ₂) - log (1-θ₂-α) ≤ α/(1-θ₂-α) ≤ α/θ₁
  have t4 : log (1 - θ₂) - log (1 - θ₂ - α) ≤ α / θ₁ := by
    rw [← log_div (by linarith) p4.ne']
    have := log_le_sub_one_of_pos (show 0 < (1 - θ₂) / (1 - θ₂ - α) by
      apply div_pos <;> linarith)
    have e : (1 - θ₂) / (1 - θ₂ - α) - 1 = α / (1 - θ₂ - α) := by
      field_simp; ring
    have m : α / (1 - θ₂ - α) ≤ α / θ₁ :=
      div_le_div_of_nonneg_left ha h₁ (by linarith)
    linarith
  have : (1 / θ₁ + 1 / θ₂) * α = α / θ₁ + α / θ₂ := by ring
  linarith

/-- Sharper upper bound:
`γ(α) - γ(0) ≤ (1/θ₁ + 1/θ₂ - 1/(1-θ₁) - 1/(1-θ₂)) α`. -/
theorem gamma_sub_le_sharp {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θ₂) :
    gamma θ₁ θ₂ α - gamma θ₁ θ₂ 0
      ≤ (1 / θ₁ + 1 / θ₂ - 1 / (1 - θ₁) - 1 / (1 - θ₂)) * α := by
  have hb0 : (0:ℝ) ≤ 1 - θ₁ - θ₂ := le_trans ha hb
  rw [gamma_split h₁ h₂ ha hb, gamma_split h₁ h₂ le_rfl hb0]
  simp only [sub_zero, add_zero]
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  have q1 : (0:ℝ) < 1 - θ₁ := by linarith
  have q2 : (0:ℝ) < 1 - θ₂ := by linarith
  have t1 : log (1 - θ₁ - α) - log (1 - θ₁) ≤ -(α / (1 - θ₁)) := by
    rw [← log_div p1.ne' q1.ne']
    have := log_le_sub_one_of_pos (div_pos p1 q1)
    have e : (1 - θ₁ - α) / (1 - θ₁) - 1 = -(α / (1 - θ₁)) := by field_simp; ring
    linarith
  have t2 : log (θ₂ + α) - log θ₂ ≤ α / θ₂ := by
    rw [← log_div (by linarith) h₂.ne']
    have := log_le_sub_one_of_pos (show 0 < (θ₂ + α) / θ₂ by positivity)
    have e : (θ₂ + α) / θ₂ - 1 = α / θ₂ := by field_simp; ring
    linarith
  have t3 : α / (1 - θ₂) ≤ log (θ₁ + α) - log θ₁ := by
    rw [← log_div (by linarith) h₁.ne']
    have hx : 0 < (θ₁ + α) / θ₁ := by positivity
    have := one_sub_inv_le_log_of_pos hx
    have e : 1 - ((θ₁ + α) / θ₁)⁻¹ = α / (θ₁ + α) := by
      rw [inv_div]; field_simp; ring
    have m : α / (1 - θ₂) ≤ α / (θ₁ + α) :=
      div_le_div_of_nonneg_left ha (by linarith) (by linarith)
    linarith
  have t4 : log (1 - θ₂) - log (1 - θ₂ - α) ≤ α / θ₁ := by
    rw [← log_div (by linarith) p4.ne']
    have := log_le_sub_one_of_pos (show 0 < (1 - θ₂) / (1 - θ₂ - α) by
      apply div_pos <;> linarith)
    have e : (1 - θ₂) / (1 - θ₂ - α) - 1 = α / (1 - θ₂ - α) := by
      field_simp; ring
    have m : α / (1 - θ₂ - α) ≤ α / θ₁ :=
      div_le_div_of_nonneg_left ha h₁ (by linarith)
    linarith
  have : (1 / θ₁ + 1 / θ₂ - 1 / (1 - θ₁) - 1 / (1 - θ₂)) * α
      = α / θ₁ + α / θ₂ - α / (1 - θ₁) - α / (1 - θ₂) := by ring
  linarith

/-- Lower bound: `γ(0) ≤ γ(α)` when `θ₂ ≤ θ₁` (Lemma 4). -/
theorem gamma_ge_zero_val {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂)
    (h12 : θ₂ ≤ θ₁) (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θ₂) :
    gamma θ₁ θ₂ 0 ≤ gamma θ₁ θ₂ α := by
  have hb0 : (0:ℝ) ≤ 1 - θ₁ - θ₂ := le_trans ha hb
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θ₂ + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  have q1 : (0:ℝ) < 1 - θ₁ := by linarith
  have q4 : (0:ℝ) < 1 - θ₂ := by linarith
  unfold gamma
  simp only [sub_zero, add_zero]
  apply log_le_log (by positivity)
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have hid := cross_identity θ₁ θ₂ α
  have : 0 ≤ α * (θ₁ - θ₂) * (1 - θ₁ - θ₂ - α) := by
    apply mul_nonneg (mul_nonneg ha (by linarith)) (by linarith)
  nlinarith [hid, this]

/-- Strict lower bound in the open interior when `θ₂ < θ₁`. -/
theorem gamma_gt_zero_val {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂)
    (h12 : θ₂ < θ₁) (ha : 0 < α) (hb : α < 1 - θ₁ - θ₂) :
    gamma θ₁ θ₂ 0 < gamma θ₁ θ₂ α := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θ₂ + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  have q1 : (0:ℝ) < 1 - θ₁ := by linarith
  have q4 : (0:ℝ) < 1 - θ₂ := by linarith
  unfold gamma
  simp only [sub_zero, add_zero]
  apply log_lt_log (by positivity)
  rw [div_lt_div_iff₀ (by positivity) (by positivity)]
  have hid := cross_identity θ₁ θ₂ α
  have : 0 < α * (θ₁ - θ₂) * (1 - θ₁ - θ₂ - α) := by
    apply mul_pos (mul_pos ha (by linarith)) (by linarith)
  nlinarith [hid, this]

end EcocProofs


==> anc/EcocReliability/EcocProofs/MainTheorem.lean <==
import Mathlib
import EcocProofs.Channel
import EcocProofs.ExcessError
import EcocProofs.ColumnBounds
import EcocProofs.NvR
import EcocProofs.Reliability

/-!
# Theorem 1 (`th:main`) end-to-end in the concrete Gaussian model

Paper: `ecoc_reliability_en_submit.tex`, Thm. `th:main`, Cors. `cor:upper_nvR`,
`cor:necessity`, Prop. `prop:reliability`, Cor. `cor:EMDR_reliability`.

Model (all for one `θ`):
* classes `Fin M`, MAP class `c₁` = index `0`; columns indexed by a finite type `J`;
  code word table `W : Fin M → J → Bool`;
* `ε : J → Ω → ℝ` i.i.d. `N(0,σ²)` on a probability space (`IidGauss`);
* the ECOC decision `î(ω) = tb(argmax_i g(c_i|θ))` with `g` the product decoder of
  eq. `eq:Passerini` fed with the noisy classifiers of eq. `eq:ecoc`, and `tb` any fixed
  tie-break rule choosing an element of the (nonempty) set of maximisers (`ihat`);
* `p_i = P(î = i)` (`pdec`), `Δ = ExcessError.Delta θ p 0` (eq. `eq:Delta_def`);
* `A_k = {R_{1k} ≤ 1}` (`Aev`), `E = ⋃_{k≠1} A_k` (`Eev`), `ρ_{1k}` (`rho`).

Main results:
* `one_sub_pdec_eq_PE` : `P(î ≠ c₁) = P(E)` (ties are null).
* `necessity`          : Thm 1 part 2 / Cor. 2 (any table, any competitor `k`).
* `sufficiency_nvR`    : Thm 1 part 1 / Cor. 1 for `n`vR codes (`2n < M`).
* `tightness_nvR`      : Thm 1 part 3 / Prop. 8 + Cor. 3 (`n ≥ 2`, `M → ∞`).
* Thm 2 part 1 tightness: see `EcocProofs/Correlated.lean` (`tightness_nvR_gauss`).
-/

open MeasureTheory ProbabilityTheory Real Finset Filter Topology
open scoped NNReal
open EcocProofs.Channel

set_option linter.unusedSectionVars false

namespace EcocProofs.MainTheorem

/-! ## 1. Generic model -/

section Generic

variable {M : ℕ} [NeZero M] {J : Type*} [Fintype J] [DecidableEq J]
variable {Ω : Type*} [MeasurableSpace Ω]

/-- Assumption `ass:eps`: `ε_j` i.i.d. `N(0, σ²)`. -/
structure IidGauss (P : Measure Ω) (ε : J → Ω → ℝ) (σ : ℝ) : Prop where
  indep : iIndepFun ε P
  meas : ∀ j, Measurable (ε j)
  law : ∀ j, HasLaw (ε j) (gaussianReal 0 (sq σ)) P

/-- A tie-break rule: picks an element of every nonempty set of maximisers. -/
def TieBreak (tb : Finset (Fin M) → Fin M) : Prop := ∀ S, S.Nonempty → tb S ∈ S

/-- The ECOC decision `î(ω) = tb(argmax_i g(c_i|θ))` (eq. `eq:Passerini`). -/
noncomputable def ihat (W : Fin M → J → Bool) (θ : Fin M → ℝ) (tb : Finset (Fin M) → Fin M)
    (ε : J → Ω → ℝ) (ω : Ω) : Fin M :=
  tb (amax (g W θ (fun j => ε j ω)))

/-- `p_i = P(î = i | θ)`. -/
noncomputable def pdec (P : Measure Ω) (W : Fin M → J → Bool) (θ : Fin M → ℝ)
    (tb : Finset (Fin M) → Fin M) (ε : J → Ω → ℝ) (i : Fin M) : ℝ :=
  P.real {ω | ihat W θ tb ε ω = i}

/-- `A_k = {R_{1k} ≤ 1}`. -/
def Aev (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → Ω → ℝ) (k : Fin M) : Set Ω :=
  {ω | R W θ (fun j => ε j ω) 0 k ≤ 1}

/-- `E = ⋃_{k≠1} {R_{1k} ≤ 1}` (eq. `eq:E`). -/
def Eev (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → Ω → ℝ) : Set Ω :=
  ⋃ k ∈ univ.erase (0 : Fin M), Aev W θ ε k

/-- `ρ_{1k} = -μ_{1k}/(σ √d_H(c₁,c_k))` (eq. `eq:mu_rho`). -/
noncomputable def rho (W : Fin M → J → Bool) (θ : Fin M → ℝ) (σ : ℝ) (k : Fin M) : ℝ :=
  -mu W θ 0 k / (σ * √(dH W 0 k : ℝ))

/-- `Δ(θ) = P_ECOC(θ) - P_MAP(θ)` for the concrete decoder. -/
noncomputable def Delta (P : Measure Ω) (W : Fin M → J → Bool) (θ : Fin M → ℝ)
    (tb : Finset (Fin M) → Fin M) (ε : J → Ω → ℝ) : ℝ :=
  ExcessError.Delta θ (pdec P W θ tb ε) 0

/-- Standing hypotheses: `θ > 0`, `Σθ = 1`, nonconstant columns, `d_H(c₁,c_k) > 0` for
`k ≠ 1` (implied by distinct code words, `dH_pos_of_injective`), `σ > 0`, i.i.d. Gaussian
noise, a tie-break rule. -/
structure Hyp (P : Measure Ω) (W : Fin M → J → Bool) (θ : Fin M → ℝ) (σ : ℝ)
    (ε : J → Ω → ℝ) (tb : Finset (Fin M) → Fin M) : Prop where
  pos : ∀ i, 0 < θ i
  sum : ∑ i, θ i = 1
  col : ∀ j b, ∃ i, W i j = b
  row : ∀ k, k ≠ 0 → 0 < dH W 0 k
  sigma : 0 < σ
  noise : IidGauss P ε σ
  tie : TieBreak tb

omit [NeZero M] [Fintype J] in
lemma single_le_fstar {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (j : J)
    (i : Fin M) : θ i ≤ fstar W θ j (W i j) :=
  single_le_sum (f := θ) (fun i _ => hθ i) (by simp)

omit [NeZero M] [Fintype J] in
lemma colInterior_of {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i)
    (hsum : ∑ i, θ i = 1) (hcol : ∀ j b, ∃ i, W i j = b) : ColInterior W θ := by
  intro j
  obtain ⟨i1, h1⟩ := hcol j true
  obtain ⟨i0, h0⟩ := hcol j false
  have a1 := single_le_fstar (W := W) (fun i => (hθ i).le) j i1
  have a0 := single_le_fstar (W := W) (fun i => (hθ i).le) j i0
  rw [h1] at a1; rw [h0, fstar_false W θ hsum] at a0
  exact ⟨lt_of_lt_of_le (hθ i1) a1, by linarith [hθ i0]⟩

omit [NeZero M] [Fintype J] in
lemma fstar_not {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (j : J)
    (b : Bool) : fstar W θ j (!b) = 1 - fstar W θ j b := by
  cases b
  · simp [fstar_false W θ hsum]
  · simp [fstar_false W θ hsum]

omit [NeZero M] in
/-- Distinct code words give `d_H > 0`. -/
lemma dH_pos_of_injective {W : Fin M → J → Bool} (hW : Function.Injective W) {a k : Fin M}
    (hak : a ≠ k) : 0 < dH W a k := by
  by_contra h
  apply hak; apply hW; funext j
  by_contra hj
  have : j ∈ univ.filter (fun j => W a j ≠ W k j) := by simp [hj]
  have := card_pos.2 ⟨j, this⟩
  exact h this

lemma measurable_L (W : Fin M → J → Bool) (θ : Fin M → ℝ) {ε : J → Ω → ℝ}
    (hm : ∀ j, Measurable (ε j)) (i : Fin M) :
    Measurable (fun ω => Lstat W θ (fun j => ε j ω) i) := by
  unfold Lstat
  exact (Finset.measurable_sum _ fun j _ => (hm j).const_mul _).add measurable_const

lemma measurableSet_amax_eq (W : Fin M → J → Bool) (θ : Fin M → ℝ) {ε : J → Ω → ℝ}
    (hm : ∀ j, Measurable (ε j)) (S : Finset (Fin M)) :
    MeasurableSet {ω | amax (Lstat W θ (fun j => ε j ω)) = S} := by
  have : {ω | amax (Lstat W θ (fun j => ε j ω)) = S} = ⋂ i, {ω |
      (∀ k, Lstat W θ (fun j => ε j ω) k ≤ Lstat W θ (fun j => ε j ω) i) ↔ i ∈ S} := by
    ext ω; simp [Finset.ext_iff, amax]
  rw [this]
  refine MeasurableSet.iInter fun i => ?_
  have hA : MeasurableSet {ω | ∀ k, Lstat W θ (fun j => ε j ω) k ≤
      Lstat W θ (fun j => ε j ω) i} := by
    have : {ω | ∀ k, Lstat W θ (fun j => ε j ω) k ≤ Lstat W θ (fun j => ε j ω) i}
        = ⋂ k, {ω | Lstat W θ (fun j => ε j ω) k ≤ Lstat W θ (fun j => ε j ω) i} := by
      ext; simp
    rw [this]
    exact MeasurableSet.iInter fun k =>
      measurableSet_le (measurable_L W θ hm k) (measurable_L W θ hm i)
  by_cases hi : i ∈ S
  · simpa [hi] using hA
  · simpa [hi, Set.compl_ofPred] using hA.compl

lemma ihat_eq_L {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (tb : Finset (Fin M) → Fin M) (ε : J → Ω → ℝ) (ω : Ω) :
    ihat W θ tb ε ω = tb (amax (Lstat W θ (fun j => ε j ω))) := by
  simp [ihat, amax_g_eq W θ hsum hc]

lemma measurableSet_ihat {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1)
    (hc : ColInterior W θ) (tb : Finset (Fin M) → Fin M) {ε : J → Ω → ℝ}
    (hm : ∀ j, Measurable (ε j)) (i : Fin M) :
    MeasurableSet {ω | ihat W θ tb ε ω = i} := by
  have : {ω | ihat W θ tb ε ω = i} = ⋃ S ∈ (univ.filter fun S : Finset (Fin M) => tb S = i),
      {ω | amax (Lstat W θ (fun j => ε j ω)) = S} := by
    ext ω; simp [ihat_eq_L hsum hc]
  rw [this]
  exact Finset.measurableSet_biUnion _ fun S _ => measurableSet_amax_eq W θ hm S

variable {P : Measure Ω} [IsProbabilityMeasure P] {W : Fin M → J → Bool} {θ : Fin M → ℝ}
  {σ : ℝ} {ε : J → Ω → ℝ} {tb : Finset (Fin M) → Fin M}

lemma pdec_nonneg (i : Fin M) : 0 ≤ pdec P W θ tb ε i := measureReal_nonneg

/-- Noise-free core of the hypotheses: what `sum_pdec`, `one_sub_pdec_eq_PE` and
Prop. `prop:Delta_basic` need (`θ > 0`, `Σθ = 1`, nonconstant columns, measurable noise,
a tie-break rule, and null ties `P(R_{1k} = 1) = 0`). -/
structure Core (P : Measure Ω) (W : Fin M → J → Bool) (θ : Fin M → ℝ) (ε : J → Ω → ℝ)
    (tb : Finset (Fin M) → Fin M) : Prop where
  pos : ∀ i, 0 < θ i
  sum : ∑ i, θ i = 1
  col : ∀ j b, ∃ i, W i j = b
  meas : ∀ j, Measurable (ε j)
  tie : TieBreak tb
  ties : ∀ k, k ≠ 0 → P {ω | R W θ (fun j => ε j ω) 0 k = 1} = 0

/-- Under i.i.d. Gaussian noise the ties are null (`Channel.prob_R_eq_one_zero`). -/
lemma Hyp.core (h : Hyp P W θ σ ε tb) : Core P W θ ε tb :=
  ⟨h.pos, h.sum, h.col, h.noise.meas, h.tie, fun k hk =>
    prob_R_eq_one_zero W θ h.sum (colInterior_of h.pos h.sum h.col) 0 k h.sigma.ne' (h.row k hk)
      h.noise.indep h.noise.meas h.noise.law⟩

/-- `Σ_i P(î = i) = 1`. -/
lemma sum_pdec (h : Core P W θ ε tb) : ∑ i, pdec P W θ tb ε i = 1 := by
  have hc := colInterior_of h.pos h.sum h.col
  unfold pdec
  rw [← measureReal_biUnion_finset (s := univ) (f := fun i => {ω | ihat W θ tb ε ω = i})]
  · have : (⋃ i ∈ (univ : Finset (Fin M)), {ω | ihat W θ tb ε ω = i}) = Set.univ := by
      ext ω; simp
    rw [this, probReal_univ]
  · intro i _ k _ hik
    exact Set.disjoint_left.2 fun ω h1 h2 => hik (h1.symm.trans h2)
  · exact fun i _ => measurableSet_ihat h.sum hc tb h.meas i

/-- **`P(î ≠ c₁) = P(E)`**: the identification used tacitly in the paper (Sec. 3.2); it holds
because ties `R_{1k} = 1` are null under Gaussian noise. -/
theorem one_sub_pdec_eq_PE (h : Core P W θ ε tb) :
    1 - pdec P W θ tb ε 0 = P.real (Eev W θ ε) := by
  have hc := colInterior_of h.pos h.sum h.col
  have hmeas := measurableSet_ihat h.sum hc tb h.meas 0
  have hne : P.real {ω | ihat W θ tb ε ω ≠ 0} = 1 - pdec P W θ tb ε 0 := by
    have := probReal_compl_eq_one_sub (μ := P) hmeas
    rwa [Set.compl_ofPred] at this
  rw [← hne]
  -- the decided class is a maximiser of `g`
  have hmax : ∀ ω k, g W θ (fun j => ε j ω) k ≤ g W θ (fun j => ε j ω) (ihat W θ tb ε ω) := by
    intro ω k
    have := h.tie _ (amax_nonempty (g W θ (fun j => ε j ω)))
    simp only [amax, mem_filter, mem_univ, true_and] at this
    exact this k
  set T := ⋃ k ∈ univ.erase (0 : Fin M), {ω | R W θ (fun j => ε j ω) 0 k = 1}
  have hT : P T = 0 := by
    refine (measure_biUnion_null_iff (Finset.countable_toSet _)).2 fun k hk => ?_
    exact h.ties k (ne_of_mem_erase hk)
  apply le_antisymm
  · refine measureReal_mono (fun ω hω => ?_)
    simp only [Set.mem_ofPred_eq] at hω
    simp only [Eev, Set.mem_iUnion, Aev, Set.mem_ofPred_eq]
    refine ⟨ihat W θ tb ε ω, mem_erase.2 ⟨hω, mem_univ _⟩, ?_⟩
    rw [R, div_le_one (g_pos W θ hc _ _)]
    exact hmax ω 0
  · have hsub : Eev W θ ε ⊆ {ω | ihat W θ tb ε ω ≠ 0} ∪ T := by
      intro ω hω
      simp only [Eev, Aev, Set.mem_iUnion, Set.mem_ofPred_eq] at hω
      obtain ⟨k, hk, hR⟩ := hω
      by_cases h0 : ihat W θ tb ε ω = 0
      · right
        simp only [T, Set.mem_iUnion, Set.mem_ofPred_eq]
        refine ⟨k, hk, le_antisymm hR ?_⟩
        rw [R, le_div_iff₀ (g_pos W θ hc _ _), one_mul]
        have := hmax ω k; rwa [h0] at this
      · left; exact h0
    have hTr : P.real T = 0 := by simp [measureReal_def, hT]
    calc P.real (Eev W θ ε) ≤ P.real ({ω | ihat W θ tb ε ω ≠ 0} ∪ T) := measureReal_mono hsub
      _ ≤ P.real {ω | ihat W θ tb ε ω ≠ 0} + P.real T := measureReal_union_le _ _
      _ = _ := by rw [hTr, add_zero]

/-- Eq. `eq:PEP_Q`: `P(A_k) = Q(ρ_{1k})`. -/
lemma PA_eq_Q (h : Hyp P W θ σ ε tb) {k : Fin M} (hk : k ≠ 0) :
    P.real (Aev W θ ε k) = QFunction.Q (rho W θ σ k) :=
  prob_R_le_one W θ h.sum (colInterior_of h.pos h.sum h.col) 0 k h.sigma (h.row k hk)
    h.noise.indep h.noise.meas h.noise.law

lemma PA_le_PE {k : Fin M} (hk : k ≠ 0) : P.real (Aev W θ ε k) ≤ P.real (Eev W θ ε) :=
  ExcessError.measure_event_le_E P _ _ (mem_erase.2 ⟨hk, mem_univ _⟩)

/-- Prop. `prop:Delta_basic`, lower side: `Δ ≥ λ P(E)` on `Ω(λ)`. -/
lemma delta_ge (h : Core P W θ ε tb) {lam t : ℝ} (ht : ∀ k, k ≠ 0 → θ k ≤ t)
    (hlam : lam ≤ θ 0 - t) :
    lam * P.real (Eev W θ ε) ≤ Delta P W θ tb ε :=
  ExcessError.delta_ge_lam θ _ 0 t _ lam h.sum (fun _ => pdec_nonneg _) (sum_pdec h) ht
    (one_sub_pdec_eq_PE h).symm hlam

/-- Prop. `prop:Delta_basic`, upper side: `Δ ≤ θ₁ P(E)`. -/
lemma delta_le (h : Core P W θ ε tb) : Delta P W θ tb ε ≤ θ 0 * P.real (Eev W θ ε) :=
  ExcessError.delta_upper θ _ 0 _ h.sum (fun i => (h.pos i).le) (fun _ => pdec_nonneg _)
    (one_sub_pdec_eq_PE h).le

omit [NeZero M] [Fintype J] in
lemma log_ratio_col {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i)
    (hsum : ∑ i, θ i = 1) {a k : Fin M} {j : J} (hj : W a j ≠ W k j) :
    Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W a j)) =
      Real.log (fstar W θ j (W k j) / (1 - fstar W θ j (W k j))) := by
  have hj' : W a j = !W k j := by
    cases h1 : W a j <;> cases h2 : W k j <;> simp_all
  have hx : fstar W θ j (W a j) = 1 - fstar W θ j (W k j) := by rw [hj', fstar_not hsum]
  have p1 := lt_of_lt_of_le (hθ k) (single_le_fstar (W := W) (fun i => (hθ i).le) j k)
  have p2 := lt_of_lt_of_le (hθ a) (single_le_fstar (W := W) (fun i => (hθ i).le) j a)
  rw [hx] at p2 ⊢
  rw [Real.log_div p1.ne' p2.ne']

omit [NeZero M] in
/-- `μ_{ak} = Σ_{j : w_aj ≠ w_kj} ln(x_j/(1-x_j))`, `x_j = f*_j(w_kj)`. -/
lemma mu_eq_sum_diff {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i)
    (hsum : ∑ i, θ i = 1) (a k : Fin M) :
    mu W θ a k = ∑ j ∈ univ.filter (fun j => W a j ≠ W k j),
      Real.log (fstar W θ j (W k j) / (1 - fstar W θ j (W k j))) := by
  unfold mu
  rw [← sum_filter_add_sum_filter_not univ (fun j => W a j ≠ W k j)]
  have h0 : ∑ j ∈ univ.filter (fun j => ¬ W a j ≠ W k j),
      (Real.log (fstar W θ j (W k j)) - Real.log (fstar W θ j (W a j))) = 0 :=
    sum_eq_zero fun j hj => by simp only [mem_filter, not_not] at hj; simp [hj.2]
  rw [h0, add_zero]
  exact sum_congr rfl fun j hj => log_ratio_col hθ hsum (mem_filter.1 hj).2

omit [NeZero M] in
/-- Eq. `eq:mu_col_bound`: `|μ_{1k}| ≤ d_H(c₁,c_k) B_k(θ)` (needs `θ_k < θ₁`). -/
lemma abs_mu_le {W : Fin M → J → Bool} {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i)
    (hsum : ∑ i, θ i = 1) {a k : Fin M} (hlt : θ k < θ a) :
    |mu W θ a k| ≤ dH W a k * ColumnBounds.B (θ k) := by
  rw [mu_eq_sum_diff hθ hsum, dH]
  apply ColumnBounds.abs_sum_log_col_le _ _ (hθ k) hlt
  intro j hj
  have hj' : W a j = !W k j := by
    have := (mem_filter.1 hj).2
    cases h1 : W a j <;> cases h2 : W k j <;> simp_all
  refine ⟨single_le_fstar (fun i => (hθ i).le) j k, ?_⟩
  have := single_le_fstar (W := W) (fun i => (hθ i).le) j a
  rw [hj', fstar_not hsum] at this
  linarith

end Generic

/-! ## 2. Theorem 1, part 2 (necessity), any code word table -/

section Necessity

variable {M : ℕ} [NeZero M] {J : Type*} [Fintype J] [DecidableEq J]
variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]

/-- **Theorem 1 part 2 / Corollary 2 (`cor:necessity`), concrete model.** For any code word
table (nonconstant columns, `d_H(c₁,c_k) > 0`), any `θ ∈ Ω(λ)` with `θ > 0`, and *every*
competitor `k ≠ 1` (in particular `k = c₂`):
`Δ(θ) ≥ λ Q(ρ_{1k}) ≥ λ Q(√d_H(c₁,c_k) · B_k(θ)/σ) > 0`, `B_k = ln((1-θ_k)/θ_k)`. -/
theorem necessity {W : Fin M → J → Bool} {θ : Fin M → ℝ} {σ : ℝ} {ε : J → Ω → ℝ}
    {tb : Finset (Fin M) → Fin M} (h : Hyp P W θ σ ε tb) {lam : ℝ} (hlam : 0 < lam)
    (hΩ : ∀ k, k ≠ 0 → θ k + lam ≤ θ 0) {k : Fin M} (hk : k ≠ 0) :
    lam * QFunction.Q (rho W θ σ k) ≤ Delta P W θ tb ε ∧
    lam * QFunction.Q (√(dH W 0 k : ℝ) * ColumnBounds.B (θ k) / σ) ≤
      lam * QFunction.Q (rho W θ σ k) ∧
    0 < lam * QFunction.Q (√(dH W 0 k : ℝ) * ColumnBounds.B (θ k) / σ) := by
  have hΔ := delta_ge h.core (t := θ 0 - lam) (fun k hk => by linarith [hΩ k hk]) le_rfl
  have hPA := PA_eq_Q h hk
  have hPE := PA_le_PE (P := P) (W := W) (θ := θ) (ε := ε) hk
  refine ⟨?_, ?_, mul_pos hlam (QFunction.Q_pos _)⟩
  · rw [← hPA]; nlinarith
  · refine mul_le_mul_of_nonneg_left (QFunction.Q_antitone ?_) hlam.le
    have hlt : θ k < θ 0 := by linarith [hΩ k hk]
    have hab := abs_mu_le (W := W) h.pos h.sum hlt
    have hd : (0 : ℝ) < dH W 0 k := by exact_mod_cast h.row k hk
    have hs : 0 < √(dH W 0 k : ℝ) := Real.sqrt_pos.2 hd
    have hσ := h.sigma
    unfold rho
    rw [div_le_div_iff₀ (mul_pos hσ hs) hσ]
    have e : √(dH W 0 k : ℝ) * ColumnBounds.B (θ k) * (σ * √(dH W 0 k : ℝ))
        = σ * ((dH W 0 k : ℝ) * ColumnBounds.B (θ k)) := by
      have := Real.mul_self_sqrt hd.le
      linear_combination σ * ColumnBounds.B (θ k) * this
    rw [e]
    nlinarith [neg_le_abs (mu W θ 0 k)]

end Necessity

/-! ## 3. `n`vR codes in the concrete model -/

section NvRModel

variable {M : ℕ}

/-- Columns of the `n`vR code (`2n < M`): the `n`-subsets `T`. -/
abbrev NvRCol (M n : ℕ) := {T // T ∈ NvR.cols M n}

/-- The `n`vR code word table `w_{iT} = [i ∈ T]`. -/
def Wn (M n : ℕ) : Fin M → NvRCol M n → Bool := fun i T => NvR.bit i T.1

lemma fstar_nvR {n : ℕ} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (T : NvRCol M n) (b : Bool) :
    fstar (Wn M n) θ T b = NvR.fstar θ T.1 b := by
  have h1 : fstar (Wn M n) θ T true = NvR.alpha θ T.1 := by
    unfold fstar Wn NvR.bit NvR.alpha
    congr 1; ext i; simp
  cases b
  · rw [fstar_false _ _ hsum, h1]; simp [NvR.fstar]
  · rw [h1]; simp [NvR.fstar]

lemma mu_nvR {n : ℕ} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (a k : Fin M) :
    mu (Wn M n) θ a k = NvR.mu θ n a k := by
  unfold mu NvR.mu NvR.term
  rw [← Finset.sum_coe_sort (NvR.cols M n)]
  refine sum_congr rfl fun T _ => ?_
  simp only [fstar_nvR hsum]; rfl

lemma dH_nvR {n : ℕ} (a k : Fin M) : dH (Wn M n) a k = NvR.hamming n a k := by
  unfold dH NvR.hamming
  rw [card_filter, card_filter, ← Finset.sum_coe_sort (NvR.cols M n)]
  rfl

lemma col_nvR {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n < M) (T : NvRCol M n) (b : Bool) :
    ∃ i, Wn M n i T = b := by
  have hT := (mem_powersetCard.1 T.2).2
  cases b
  · obtain ⟨e, -, he⟩ := exists_mem_notMem_of_card_lt_card
      (show T.1.card < (univ : Finset (Fin M)).card by simp [hT]; omega)
    exact ⟨e, by simp [Wn, NvR.bit, he]⟩
  · obtain ⟨e, he⟩ : T.1.Nonempty := by rw [← card_pos, hT]; omega
    exact ⟨e, by simp [Wn, NvR.bit, he]⟩

lemma dH_nvR_eq {n : ℕ} (hn : 1 ≤ n) {a k : Fin M} (hak : a ≠ k) :
    (dH (Wn M n) a k : ℝ) = (Reliability.dnvR n M : ℝ) := by
  rw [dH_nvR, NvR.hamming_eq hak hn, Reliability.dnvR]

lemma dH_nvR_pos {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n < M) {a k : Fin M} (hak : a ≠ k) :
    0 < dH (Wn M n) a k := by
  rw [dH_nvR, NvR.hamming_eq hak hn]
  have := Nat.choose_pos (show n - 1 ≤ M - 2 by omega)
  omega

/-- `ρ_{1k} ≥ ρ^L = √d/σ · ln((1+λ)/(1-λ))` (eq. `eq:rho_L`) for the `n`vR code. -/
lemma rho_ge_rhoL [NeZero M] {n : ℕ} (hn : 1 ≤ n) {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i)
    (hsum : ∑ i, θ i = 1) {σ lam : ℝ} (hσ : 0 < σ) (hlam : 0 ≤ lam)
    {k : Fin M} (hk : k ≠ 0) (hkl : θ k + lam ≤ θ 0) (hM : 2 * n < M) :
    √(Reliability.dnvR n M : ℝ) / σ * Real.log ((1 + lam) / (1 - lam)) ≤
      rho (Wn M n) θ σ k := by
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (hθ i).le
  have hk0 : θ k ≤ θ 0 := by linarith
  have h5 := NvR.prop5 hθ' hsum (Ne.symm hk) (hθ 0) (hθ k) hk0 hn
  have hs1 : θ 0 + θ k ≤ 1 := by
    have := Finset.add_le_sum (f := θ) (fun i _ => hθ' i) (mem_univ 0) (mem_univ k) (Ne.symm hk)
    linarith
  have hl := ColumnBounds.log_ratio_le_lambda (hθ k) hs1 hlam (by linarith)
  set d : ℝ := (Reliability.dnvR n M : ℝ)
  have hd : (NvR.hamming n 0 k : ℝ) = d := by
    rw [← dH_nvR]; exact dH_nvR_eq hn (Ne.symm hk)
  have hdpos : 0 < d := by rw [← hd, ← dH_nvR]; exact_mod_cast dH_nvR_pos hn hM (Ne.symm hk)
  rw [hd] at h5
  have hmu : mu (Wn M n) θ 0 k ≤ -(d * Real.log ((1 + lam) / (1 - lam))) := by
    rw [mu_nvR hsum]; nlinarith
  unfold rho
  rw [dH_nvR_eq hn (Ne.symm hk)]
  have hs : 0 < √d := Real.sqrt_pos.2 hdpos
  rw [div_mul_eq_mul_div, div_le_div_iff₀ hσ (mul_pos hσ hs)]
  have e : √d * Real.log ((1 + lam) / (1 - lam)) * (σ * √d) =
      σ * (d * Real.log ((1 + lam) / (1 - lam))) := by
    have := Real.mul_self_sqrt hdpos.le
    linear_combination σ * Real.log ((1 + lam) / (1 - lam)) * this
  rw [e]; nlinarith

/-- **Theorem 1 part 1 / Corollary 1 (`cor:upper_nvR`), concrete model.** For the `n`vR code
(`1 ≤ n`, `2n < M`), i.i.d. `N(0,σ²)` noise and `θ ∈ Ω(λ)`, `θ > 0`, `λ > 0`:
`Δ(θ) ≤ (M-1) exp(-d(n,M) κ₂(λ,σ))`, `κ₂ = ln²((1+λ)/(1-λ))/(2σ²)`. -/
theorem sufficiency_nvR [NeZero M] {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n < M)
    {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
    {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    {σ : ℝ} (hσ : 0 < σ) {ε : NvRCol M n → Ω → ℝ} (hε : IidGauss P ε σ)
    {tb : Finset (Fin M) → Fin M} (htb : TieBreak tb)
    {lam : ℝ} (hlam : 0 < lam) (hΩ : ∀ k, k ≠ 0 → θ k + lam ≤ θ 0) :
    Delta P (Wn M n) θ tb ε ≤ ((M : ℝ) - 1) *
      Real.exp (-((Reliability.dnvR n M : ℝ) *
        (Real.log ((1 + lam) / (1 - lam)) ^ 2 / (2 * σ ^ 2)))) := by
  have h : Hyp P (Wn M n) θ σ ε tb :=
    ⟨hθ, hsum, col_nvR hn hM, fun k hk => dH_nvR_pos hn hM (Ne.symm hk), hσ, hε, htb⟩
  have hM1 : 1 ≤ M := by omega
  have hk1 : (⟨1, by omega⟩ : Fin M) ≠ 0 := by
    intro e; have := congrArg Fin.val e; simp at this
  have hlam1 : lam < 1 := by
    have := hΩ _ hk1; have := hθ ⟨1, by omega⟩
    have : θ 0 ≤ 1 := by
      rw [← hsum]; exact single_le_sum (f := θ) (fun i _ => (hθ i).le) (mem_univ 0)
    linarith
  have hcard : ((univ.erase (0 : Fin M)).card : ℝ) = (M : ℝ) - 1 := by
    rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin, Nat.cast_sub hM1]; simp
  have := ExcessError.cor_upper_nvR QFunction.Q QFunction.Q_antitone
    (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (rho (Wn M n) θ σ)
    (fun k => P.real (Aev (Wn M n) θ ε k)) (P.real (Eev (Wn M n) θ ε))
    (Delta P (Wn M n) θ tb ε) (θ 0) (Reliability.dnvR n M : ℝ) σ lam
    (fun k hk => PA_eq_Q h (ne_of_mem_erase hk))
    (ExcessError.measure_E_le_sum P _ _) (by positivity) hσ hlam.le hlam1
    (fun k hk => rho_ge_rhoL hn hθ hsum hσ hlam.le (ne_of_mem_erase hk)
      (hΩ k (ne_of_mem_erase hk)) hM)
    (delta_le h.core)
    (by rw [← hsum]; exact single_le_sum (f := θ) (fun i _ => (hθ i).le) (mem_univ 0))
    (hθ 0).le measureReal_nonneg
  rwa [hcard] at this

end NvRModel

/-! ## 4. Theorem 1, part 3 (tightness) for `n`vR codes, `M → ∞` -/

section Tightness

/-- `e_lower = ln²(θ₁(1-θ₂)/((1-θ₁)θ₂)) / (8σ²)` (eq. `eq:elower_def`). -/
noncomputable def elower (θ₁ θ₂ σ : ℝ) : ℝ :=
  1 / (8 * σ ^ 2) * Real.log (θ₁ * (1 - θ₂) / ((1 - θ₁) * θ₂)) ^ 2

variable {M : ℕ} [NeZero M] {J : Type*} [Fintype J] [DecidableEq J]
  {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]

/-- Union + Chernoff with the nearest competitor `k₀`: if `ρ_{1k₀} ≤ ρ_{1k}` for all `k`
and `ρ_{1k₀} ≥ 0`, then `P(E) ≤ (M-1) exp(-ρ_{1k₀}²/2)`. -/
lemma PE_le_card_exp {W : Fin M → J → Bool} {θ : Fin M → ℝ} {σ : ℝ} {ε : J → Ω → ℝ}
    {tb : Finset (Fin M) → Fin M} (h : Hyp P W θ σ ε tb) (k₀ : Fin M)
    (hord : ∀ k, k ≠ 0 → rho W θ σ k₀ ≤ rho W θ σ k) (hρ0 : 0 ≤ rho W θ σ k₀) :
    P.real (Eev W θ ε) ≤
      ((univ.erase (0 : Fin M)).card : ℝ) * Real.exp (-(rho W θ σ k₀ ^ 2 / 2)) := by
  have := ExcessError.PE_upper_union_chernoff QFunction.Q QFunction.Q_antitone
    (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (rho W θ σ)
    (fun k => P.real (Aev W θ ε k)) (P.real (Eev W θ ε)) (rho W θ σ k₀)
    (fun k hk => PA_eq_Q h (ne_of_mem_erase hk)) (ExcessError.measure_E_le_sum P _ _) hρ0
    (fun k hk => hord k (ne_of_mem_erase hk))
  rwa [neg_div] at this

lemma val_two_le {m : ℕ} {i : Fin (m + 3)} (h0 : i ≠ 0) (h1 : i ≠ 1) : 2 ≤ i.val := by
  have a : i.val ≠ 0 := fun e => h0 (Fin.ext (by simp [e]))
  have b : i.val ≠ 1 := fun e => h1 (Fin.ext (by simp [e]))
  omega

/-- Appendix F: for `M = m+3` large enough (hypothesis `hbig`), the nearest competitor of
`c₁` is `c₂`: `ρ_{12} ≤ ρ_{1k}` for every `k ≠ 1` (eq. `kge3` + Lemma 6). -/
lemma rho_one_le {n m : ℕ} (hn : 2 ≤ n) (hM : 2 * n < m + 3) {θ : Fin (m + 3) → ℝ}
    (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1) (h21 : θ 1 < θ 0)
    {c₀ : ℝ} (hc0 : ∀ i : Fin (m + 3), 2 ≤ i.val → θ i ≤ c₀ / ((m + 3 : ℕ) : ℝ))
    (hk0 : ∀ k : Fin (m + 3), k ≠ 0 → θ k ≤ θ 0)
    {σ : ℝ} (hσ : 0 < σ)
    (hbig : -Real.log ((1 - θ 0) * θ 1 / (θ 0 * (1 - θ 1))) / 2 ≤
      1 / 2 * (1 - ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2)) *
        (Real.log ((m + 3 : ℕ) : ℝ) - Real.log (2 * n * c₀ / θ 0))) :
    ∀ k : Fin (m + 3), k ≠ 0 → rho (Wn (m + 3) n) θ σ 1 ≤ rho (Wn (m + 3) n) θ σ k := by
  intro k hk
  by_cases hk1 : k = 1
  · rw [hk1]
  have h01 : (0 : Fin (m + 3)) ≠ 1 := by
    intro e; have := congrArg Fin.val e; simp at this
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (hθ i).le
  have hk3 := NvR.kge3 hθ hsum (a := 0) (c := 1) (k := k) h01 (Ne.symm hk) (Ne.symm hk1)
    (hk0 k hk) (c₀ := c₀) (fun i hi0 hi1 => hc0 i (val_two_le hi0 hi1)) (by omega) hM
  have l6 := (NvR.lemma6 hθ' hsum h01 (hθ 0) (hθ 1) h21.le (by omega : 1 ≤ n) hM.le
    (by omega)).1
  set C : ℝ := ((((m + 3) - 2).choose (n - 1) : ℕ) : ℝ)
  have hC : 0 < C := by
    simp only [C]; exact_mod_cast Nat.choose_pos (by omega)
  set d : ℝ := (Reliability.dnvR n (m + 3) : ℝ)
  have hdC : d = 2 * C := by simp [d, C, Reliability.dnvR]
  have hham : (NvR.hamming n 0 k : ℝ) = d := by
    rw [← dH_nvR]; exact dH_nvR_eq (by omega) (Ne.symm hk)
  rw [hham] at hk3
  set L := Real.log ((1 - θ 0) * θ 1 / (θ 0 * (1 - θ 1)))
  have hdpos : 0 < d := by rw [hdC]; positivity
  -- `-μ₁₂ ≤ d (-L/2) ≤ d F ≤ -μ_{1k}`
  have m1 : -NvR.mu θ n 0 1 ≤ d * (-L / 2) := by
    rw [sub_nonneg, le_div_iff₀ hC] at l6; rw [hdC]; nlinarith
  have mk : d * (-L / 2) ≤ -NvR.mu θ n 0 k := by
    have := mul_le_mul_of_nonneg_left (hbig.trans hk3) hdpos.le
    rwa [mul_div_cancel₀ _ hdpos.ne'] at this
  unfold rho
  rw [dH_nvR_eq (by omega) (Ne.symm hk), dH_nvR_eq (by omega) h01, mu_nvR hsum, mu_nvR hsum]
  exact div_le_div_of_nonneg_right (by linarith) (by positivity)

/-- **Theorem 1 part 3 (tightness) / Prop. 8 + Cor. 3, concrete model.**
`n`vR code with fixed `n ≥ 2`, `M = m + 3 → ∞` classes; for each `M` a probability space with
i.i.d. `N(0,σ²)` classifier noise and any tie-break rule; posteriors `θ^{(M)} > 0` with
`θ₁, θ₂` fixed (`θ₂ < θ₁`) and `θ_i ≤ c₀/M` for `i ≥ 3` (Definition `def:reliability`). Then
`-ln Δ_M / d(n,M) → e_lower = ln²(θ₁(1-θ₂)/((1-θ₁)θ₂)) / (8σ²)`. -/
theorem tightness_nvR {n : ℕ} (hn : 2 ≤ n)
    {Ω : ℕ → Type*} [∀ m, MeasurableSpace (Ω m)] {P : ∀ m, Measure (Ω m)}
    [∀ m, IsProbabilityMeasure (P m)]
    {θ : ∀ m, Fin (m + 3) → ℝ} {θ₁ θ₂ c₀ : ℝ}
    (hθ : ∀ m i, 0 < θ m i) (hsum : ∀ m, ∑ i, θ m i = 1)
    (h1 : ∀ m, θ m 0 = θ₁) (h2 : ∀ m, θ m 1 = θ₂) (h21 : θ₂ < θ₁)
    (hc0 : ∀ m (i : Fin (m + 3)), 2 ≤ i.val → θ m i ≤ c₀ / ((m + 3 : ℕ) : ℝ))
    {σ : ℝ} (hσ : 0 < σ) {ε : ∀ m, NvRCol (m + 3) n → Ω m → ℝ}
    (hε : ∀ m, IidGauss (P m) (ε m) σ)
    {tb : ∀ m, Finset (Fin (m + 3)) → Fin (m + 3)} (htb : ∀ m, TieBreak (tb m)) :
    Tendsto (fun m => -Real.log (Delta (P m) (Wn (m + 3) n) (θ m) (tb m) (ε m)) /
        (Reliability.dnvR n (m + 3) : ℝ)) atTop (𝓝 (elower θ₁ θ₂ σ)) := by
  -- constants
  have hθ₂ : 0 < θ₂ := h2 0 ▸ hθ 0 1
  have hθ₁ : 0 < θ₁ := h1 0 ▸ hθ 0 0
  have hs12 : θ₁ + θ₂ < 1 := by
    have hs := hsum 0
    simp only [Fin.sum_univ_succ, Fin.sum_univ_zero] at hs
    have := hθ 0 (Fin.succ (Fin.succ 0))
    have e1 : θ 0 0 = θ₁ := h1 0
    have e2 : θ 0 (Fin.succ 0) = θ₂ := h2 0
    linarith
  set L := Real.log ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂))) with hLdef
  have hL : L < 0 := by
    apply Real.log_neg (by apply div_pos <;> nlinarith)
    rw [div_lt_one (by nlinarith)]; nlinarith
  have hel : elower θ₁ θ₂ σ = L ^ 2 / (8 * σ ^ 2) := by
    have : θ₁ * (1 - θ₂) / ((1 - θ₁) * θ₂) = ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂)))⁻¹ := by
      rw [inv_div]
    rw [elower, this, Real.log_inv, neg_sq]; ring
  rw [hel]
  -- sequences
  set Mr : ℕ → ℝ := fun m => ((m + 3 : ℕ) : ℝ) with hMr
  have hMr_top : Tendsto Mr atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 3)
  set β := (1 / θ₁ + 1 / θ₂ - 1 / (1 - θ₁) - 1 / (1 - θ₂)) * ((n : ℝ) - 1) * (1 - θ₁ - θ₂)
  -- eventual conditions
  have ev1 : ∀ᶠ m in atTop, 2 * n < m + 3 :=
    (eventually_gt_atTop (2 * n)).mono fun m h => by omega
  have ev2 : ∀ᶠ m in atTop, c₀ / Mr m ≤ θ₂ := by
    have : Tendsto (fun m => c₀ / Mr m) atTop (𝓝 0) := tendsto_const_nhds.div_atTop hMr_top
    exact (this.eventually (gt_mem_nhds hθ₂)).mono fun m h => h.le
  have ev3 : ∀ᶠ m in atTop, Real.log (2 * n * c₀ / θ₁) - 2 * L ≤ Real.log (Mr m) :=
    (Real.tendsto_log_atTop.comp hMr_top).eventually_ge_atTop _
  have hyp : ∀ m, 2 * n < m + 3 → Hyp (P m) (Wn (m + 3) n) (θ m) σ (ε m) (tb m) := fun m hm =>
    ⟨hθ m, hsum m, col_nvR (by omega) hm, fun k hk => dH_nvR_pos (by omega) hm (Ne.symm hk),
      hσ, hε m, htb m⟩
  have h01 : ∀ m, (1 : Fin (m + 3)) ≠ 0 := fun m e => by
    have := congrArg Fin.val e; simp at this
  -- `θ_k ≤ θ₂` for `k ≠ 1` once `c₀/M ≤ θ₂`
  have hle2 : ∀ m, c₀ / Mr m ≤ θ₂ → ∀ k : Fin (m + 3), k ≠ 0 → θ m k ≤ θ₂ := by
    intro m hm k hk
    by_cases hk1 : k = 1
    · rw [hk1, h2]
    · exact (hc0 m k (val_two_le hk hk1)).trans hm
  have hρ0 : ∀ m, 2 * n < m + 3 → 0 ≤ rho (Wn (m + 3) n) (θ m) σ 1 := by
    intro m hm
    have := rho_ge_rhoL (by omega : 1 ≤ n) (hθ m) (hsum m) hσ le_rfl (h01 m)
      (by rw [h1, h2]; linarith) hm
    simpa using this
  have hord : ∀ᶠ m in atTop, ∀ k : Fin (m + 3), k ≠ 0 →
      rho (Wn (m + 3) n) (θ m) σ 1 ≤ rho (Wn (m + 3) n) (θ m) σ k := by
    filter_upwards [ev1, ev2, ev3, eventually_ge_atTop (2 * n)] with m hm1 hm2 hm3 hm4
    refine rho_one_le hn hm1 (hθ m) (hsum m) (by rw [h1, h2]; exact h21) (hc0 m)
      (fun k hk => (hle2 m hm2 k hk).trans (by rw [h1]; exact h21.le)) hσ ?_
    rw [h1, h2]
    have hf1 : 1 / 2 ≤ 1 - ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2) := by
      have hpos : (0 : ℝ) < ((m + 3 : ℕ) : ℝ) - 2 := by push_cast; linarith
      have : ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2) ≤ 1 / 2 := by
        rw [div_le_iff₀ hpos]
        have : (2 * n : ℝ) ≤ ((m + 3 : ℕ) : ℝ) := by
          exact_mod_cast (show 2 * n ≤ m + 3 by omega)
        linarith
      linarith
    have hX : -2 * L ≤ Real.log ((m + 3 : ℕ) : ℝ) - Real.log (2 * n * c₀ / θ₁) := by
      simp only [hMr] at hm3; linarith
    nlinarith
  -- apply the assembled Prop. 8 + Cor. 3
  refine Reliability.emdr_reliability_value (d := fun m => (Reliability.dnvR n (m + 3) : ℝ))
    (μ := fun m => mu (Wn (m + 3) n) (θ m) 0 1) (ρ := fun m => rho (Wn (m + 3) n) (θ m) σ 1)
    (P := fun m => (P m).real (Eev (Wn (m + 3) n) (θ m) (ε m)))
    (K := fun m => ((m + 3 : ℕ) : ℝ) - 1) (lam := θ₁ - θ₂) (θ₁ := θ₁)
    hL hσ (by linarith) hθ₁
    ((Reliability.dnvR_tendsto hn).comp (tendsto_add_atTop_nat 3)) ?_ ?_ ?_
    ((Reliability.log_div_dnvR_tendsto hn).comp (tendsto_add_atTop_nat 3)) ?_ ?_ ?_ ?_
  · -- Lemma 6: `μ₁₂/(d/2) → L`
    have hβ : Tendsto (fun m => L + β / (Mr m - 2)) atTop (𝓝 L) := by
      have : Tendsto (fun m => Mr m - 2) atTop atTop :=
        tendsto_atTop_add_const_right _ _ hMr_top
      simpa using tendsto_const_nhds.add (tendsto_const_nhds.div_atTop this)
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hβ ?_ ?_ <;>
      filter_upwards [ev1] with m hm
    all_goals
      have l6 := NvR.lemma6 (fun i => (hθ m i).le) (hsum m) (h01 m).symm (hθ m 0) (hθ m 1)
        (by rw [h1, h2]; exact h21.le) (by omega : 1 ≤ n) hm.le (by omega)
      rw [h1, h2] at l6
      have hd2 : (Reliability.dnvR n (m + 3) : ℝ) / 2 = (((m + 3) - 2).choose (n - 1) : ℕ) := by
        simp [Reliability.dnvR]
      simp only [Function.comp, hd2, mu_nvR (hsum m)]
    · linarith [l6.1]
    · simp only [hMr]; linarith [l6.2]
  · exact Eventually.of_forall fun m => by
      simp only [rho, dH_nvR_eq (by omega : 1 ≤ n) (h01 m).symm]
  · filter_upwards [ev1] with m hm
    have := PA_le_PE (P := P m) (W := Wn (m + 3) n) (θ := θ m) (ε := ε m) (h01 m)
    rw [PA_eq_Q (hyp m hm) (h01 m)] at this
    exact lt_of_lt_of_le (QFunction.Q_pos _) this
  · filter_upwards [ev1, hord] with m hm ho
    have := PE_le_card_exp (hyp m hm) 1 ho (hρ0 m hm)
    have hcard : ((univ.erase (0 : Fin (m + 3))).card : ℝ) = ((m + 3 : ℕ) : ℝ) - 1 := by
      rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin]; push_cast; ring
    rwa [hcard] at this
  · filter_upwards [ev1] with m hm h1ρ
    have := PA_le_PE (P := P m) (W := Wn (m + 3) n) (θ := θ m) (ε := ε m) (h01 m)
    rw [PA_eq_Q (hyp m hm) (h01 m)] at this
    rw [← neg_div]
    exact (QFunction.Q_ge_simple h1ρ).trans this
  · filter_upwards [ev1, ev2] with m hm hm2
    exact delta_ge (hyp m hm).core (t := θ₂) (hle2 m hm2) (by rw [h1])
  · filter_upwards [ev1] with m hm
    have := delta_le (hyp m hm).core; rwa [h1] at this

/-- `F_M = ½(1 - (n-1)/(M-2))(ln M - K₀)` (right side of eq. `kge3`) eventually exceeds any
constant. -/
lemma kge3_rhs_eventually_ge (n : ℕ) (K₀ c : ℝ) :
    ∀ᶠ m : ℕ in atTop, c ≤ 1 / 2 * (1 - ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2)) *
      (Real.log ((m + 3 : ℕ) : ℝ) - K₀) := by
  have hMr_top : Tendsto (fun m : ℕ => ((m + 3 : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 3)
  filter_upwards [(Real.tendsto_log_atTop.comp hMr_top).eventually_ge_atTop (K₀ + 4 * |c|),
    eventually_ge_atTop (2 * n)] with m hlog hm
  have hpos : (0 : ℝ) < ((m + 3 : ℕ) : ℝ) - 2 := by push_cast; linarith
  have hf : ((n : ℝ) - 1) / (((m + 3 : ℕ) : ℝ) - 2) ≤ 1 / 2 := by
    rw [div_le_iff₀ hpos]
    have : (2 * n : ℝ) ≤ ((m + 3 : ℕ) : ℝ) := by exact_mod_cast (show 2 * n ≤ m + 3 by omega)
    linarith
  simp only [Function.comp] at hlog
  have := le_abs_self c
  nlinarith [abs_nonneg c]

end Tightness

/-! ## 5. Theorem 1, part 1 for a general code word table (Prop. `prop:upper_general`) -/

section GeneralSufficiency

variable {M N : ℕ} [NeZero M] {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}
  [IsProbabilityMeasure P]

/-- `κ₁(θ₁, ω) = ln²((θ₁+ω)/(1-θ₁-ω)) / (2σ²)`. -/
noncomputable def kappa1 (t1 ω σ : ℝ) : ℝ := Real.log ((t1 + ω) / (1 - t1 - ω)) ^ 2 / (2 * σ ^ 2)

/-- `d_min(c₁) = min_{k≠1} d_H(c₁,c_k)` (for `M ≥ 2`). -/
noncomputable def dminC1 (W : Fin M → Fin N → Bool) (hM : 2 ≤ M) : ℕ :=
  (univ.erase (0 : Fin M)).inf' (by
    refine ⟨⟨1, by omega⟩, mem_erase.2 ⟨fun e => ?_, mem_univ _⟩⟩
    have := congrArg Fin.val e; simp at this) (dH W 0)

/-- `d_min = min_{i≠k} d_H(c_i,c_k)` (for `M ≥ 2`). -/
noncomputable def dmin (W : Fin M → Fin N → Bool) (hM : 2 ≤ M) : ℕ :=
  ((univ : Finset (Fin M × Fin M)).filter fun p => p.1 ≠ p.2).inf' (by
    refine ⟨(0, ⟨1, by omega⟩), mem_filter.2 ⟨mem_univ _, fun e => ?_⟩⟩
    have := congrArg Fin.val e; simp at this) (fun p => dH W p.1 p.2)

lemma dminC1_le (W : Fin M → Fin N → Bool) (hM : 2 ≤ M) {k : Fin M} (hk : k ≠ 0) :
    dminC1 W hM ≤ dH W 0 k :=
  Finset.inf'_le _ (mem_erase.2 ⟨hk, mem_univ _⟩)

lemma dmin_le_dminC1 (W : Fin M → Fin N → Bool) (hM : 2 ≤ M) : dmin W hM ≤ dminC1 W hM := by
  obtain ⟨k, hk, he⟩ := Finset.exists_mem_eq_inf' (s := univ.erase (0 : Fin M))
    (by exact ⟨⟨1, by omega⟩, mem_erase.2 ⟨fun e => by
      have := congrArg Fin.val e; simp at this, mem_univ _⟩⟩) (dH W 0)
  unfold dminC1; rw [he]; unfold dmin
  exact Finset.inf'_le (f := fun p : Fin M × Fin M => dH W p.1 p.2) (b := ((0 : Fin M), k))
    (mem_filter.2 ⟨mem_univ _, (Ne.symm (ne_of_mem_erase hk) : (0 : Fin M) ≠ k)⟩)

/-- **Thm 1 part 1 / Prop. 5 (`prop:upper_general`), concrete model, any lower bound `dm` on
the distances `d_H(c₁,c_k)`.** Hypotheses as in Prop. 3: `θ` antitone on the indices `≥ 1`,
at most `M/2` ones per column, row `c₁` not identically `0`; and `θ₁ + ω(n_min) > 1/2`.
Then `Δ ≤ (M-1) exp(-dm · κ₁(θ₁, ω(n_min)))`. (`θ ∈ Ω(λ)` is not needed.) -/
theorem sufficiency_general_of_le {W : Fin M → Fin N → Bool} {θ : Fin M → ℝ} {σ : ℝ}
    {ε : Fin N → Ω → ℝ} {tb : Finset (Fin M) → Fin M} (h : Hyp P W θ σ ε tb)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hcol : ∀ j, 2 * GeneralCode.ones W j ≤ M) (h0 : ∃ j, W 0 j = true)
    (hhalf : 1 / 2 < θ 0 + GeneralCode.omega θ (GeneralCode.nmin W h0))
    (hM : 2 ≤ M) {dm : ℕ} (hdm : ∀ k, k ≠ 0 → dm ≤ dH W 0 k) :
    Delta P W θ tb ε ≤ ((M : ℝ) - 1) *
      Real.exp (-((dm : ℝ) * kappa1 (θ 0) (GeneralCode.omega θ (GeneralCode.nmin W h0)) σ)) := by
  set ω := GeneralCode.omega θ (GeneralCode.nmin W h0)
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (h.pos i).le
  have hσ := h.sigma
  have k1 : (⟨1, by omega⟩ : Fin M) ≠ 0 := fun e => by have := congrArg Fin.val e; simp at this
  -- `θ₁ + ω < 1`: on a column separating `c₁` from `c₂`, `ω ≤ α_j < 1 - θ₁`
  have hlt1 : θ 0 + ω < 1 := by
    obtain ⟨j, hj⟩ : ∃ j, W 0 j ≠ W ⟨1, by omega⟩ j := by
      have := card_pos.1 (h.row _ k1); obtain ⟨j, hj⟩ := this; exact ⟨j, (mem_filter.1 hj).2⟩
    have hα := GeneralCode.omega_nmin_le_alpha W θ hθ' hanti hcol h0 j
    have hk := single_le_fstar (W := W) hθ' j ⟨1, by omega⟩
    rw [fstar_eq_general, GeneralCode.fstar_other W θ h.sum j (Ne.symm hj)] at hk
    linarith [h.pos ⟨1, by omega⟩]
  set ℓ := Real.log ((θ 0 + ω) / (1 - θ 0 - ω))
  have hℓ : 0 < ℓ := ColumnBounds.log_odds_pos hhalf hlt1
  -- `ρ_{1k} ≥ √dm/σ · ℓ`
  have hρ : ∀ k ∈ univ.erase (0 : Fin M), √(dm : ℝ) / σ * ℓ ≤ rho W θ σ k := by
    intro k hk
    have hk0 := ne_of_mem_erase hk
    have hmu := GeneralCode.mu_upper_general W θ hθ' h.sum hanti (h.pos 0) hcol h0 k (h.pos k)
    rw [← mu_eq_general, ← dH_eq_general] at hmu
    have hinv : Real.log ((1 - θ 0 - ω) / (θ 0 + ω)) = -ℓ := by
      rw [← Real.log_inv, inv_div]
    rw [hinv] at hmu
    have hd : (0 : ℝ) < dH W 0 k := by exact_mod_cast h.row k hk0
    have hs : 0 < √(dH W 0 k : ℝ) := Real.sqrt_pos.2 hd
    have hle : √(dm : ℝ) ≤ √(dH W 0 k : ℝ) := Real.sqrt_le_sqrt (by exact_mod_cast hdm k hk0)
    calc √(dm : ℝ) / σ * ℓ ≤ √(dH W 0 k : ℝ) / σ * ℓ := by gcongr
      _ ≤ rho W θ σ k := by
        unfold rho
        rw [div_mul_eq_mul_div, div_le_div_iff₀ hσ (mul_pos hσ hs)]
        have e : √(dH W 0 k : ℝ) * ℓ * (σ * √(dH W 0 k : ℝ)) = σ * ((dH W 0 k : ℝ) * ℓ) := by
          have := Real.mul_self_sqrt hd.le
          linear_combination σ * ℓ * this
        rw [e]; nlinarith
  have hcard : ((univ.erase (0 : Fin M)).card : ℝ) = (M : ℝ) - 1 := by
    rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin,
      Nat.cast_sub (by omega : 1 ≤ M)]; simp
  have := ExcessError.delta_upper_union QFunction.Q QFunction.Q_antitone
    (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (rho W θ σ)
    (fun k => P.real (Aev W θ ε k)) (P.real (Eev W θ ε)) (√(dm : ℝ) / σ * ℓ)
    (Delta P W θ tb ε) (θ 0) (fun k hk => PA_eq_Q h (ne_of_mem_erase hk))
    (ExcessError.measure_E_le_sum P _ _) (by positivity) hρ (delta_le h.core)
    (by rw [← h.sum]; exact single_le_sum (f := θ) (fun i _ => hθ' i) (mem_univ 0))
    (hθ' 0) measureReal_nonneg
  have halg : (√(dm : ℝ) / σ * ℓ) ^ 2 / 2 = (dm : ℝ) * kappa1 (θ 0) ω σ := by
    rw [kappa1, div_mul_eq_mul_div, div_pow, mul_pow, Real.sq_sqrt (Nat.cast_nonneg _)]
    field_simp
    rfl
  rwa [hcard, neg_div, halg] at this

/-- Prop. 5 with `d_min(c₁)`. -/
theorem sufficiency_general {W : Fin M → Fin N → Bool} {θ : Fin M → ℝ} {σ : ℝ}
    {ε : Fin N → Ω → ℝ} {tb : Finset (Fin M) → Fin M} (h : Hyp P W θ σ ε tb)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hcol : ∀ j, 2 * GeneralCode.ones W j ≤ M) (h0 : ∃ j, W 0 j = true)
    (hhalf : 1 / 2 < θ 0 + GeneralCode.omega θ (GeneralCode.nmin W h0)) (hM : 2 ≤ M) :
    Delta P W θ tb ε ≤ ((M : ℝ) - 1) * Real.exp (-((dminC1 W hM : ℝ) *
      kappa1 (θ 0) (GeneralCode.omega θ (GeneralCode.nmin W h0)) σ)) :=
  sufficiency_general_of_le h hanti hcol h0 hhalf hM fun _ hk => dminC1_le W hM hk

/-- Prop. 5, variant with the table's minimum distance `d_min ≤ d_min(c₁)`. -/
theorem sufficiency_general_dmin {W : Fin M → Fin N → Bool} {θ : Fin M → ℝ} {σ : ℝ}
    {ε : Fin N → Ω → ℝ} {tb : Finset (Fin M) → Fin M} (h : Hyp P W θ σ ε tb)
    (hanti : ∀ i j : Fin M, 1 ≤ i.val → i ≤ j → θ j ≤ θ i)
    (hcol : ∀ j, 2 * GeneralCode.ones W j ≤ M) (h0 : ∃ j, W 0 j = true)
    (hhalf : 1 / 2 < θ 0 + GeneralCode.omega θ (GeneralCode.nmin W h0)) (hM : 2 ≤ M) :
    Delta P W θ tb ε ≤ ((M : ℝ) - 1) * Real.exp (-((dmin W hM : ℝ) *
      kappa1 (θ 0) (GeneralCode.omega θ (GeneralCode.nmin W h0)) σ)) :=
  sufficiency_general_of_le h hanti hcol h0 hhalf hM fun _ hk =>
    (dmin_le_dminC1 W hM).trans (dminC1_le W hM hk)

end GeneralSufficiency

/-! ## 6. `n`vR code with `n = M/2` (each partition once) -/

section NvRHalf

variable {M : ℕ}

/-- Columns for `2n = M`: the `n`-subsets containing a fixed `x₀` (`NvR.colsHalf`). -/
abbrev NvRHalfCol (M n : ℕ) (x₀ : Fin M) := {T // T ∈ NvR.colsHalf M n x₀}

/-- The half `n`vR table `w_{iT} = [i ∈ T]`. -/
def WnH (M n : ℕ) (x₀ : Fin M) : Fin M → NvRHalfCol M n x₀ → Bool := fun i T => NvR.bit i T.1

lemma fstar_nvRH {n : ℕ} {x₀ : Fin M} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1)
    (T : NvRHalfCol M n x₀) (b : Bool) : fstar (WnH M n x₀) θ T b = NvR.fstar θ T.1 b := by
  have h1 : fstar (WnH M n x₀) θ T true = NvR.alpha θ T.1 := by
    unfold fstar WnH NvR.bit NvR.alpha
    congr 1; ext i; simp
  cases b
  · rw [fstar_false _ _ hsum, h1]; simp [NvR.fstar]
  · rw [h1]; simp [NvR.fstar]

lemma mu_nvRH {n : ℕ} {x₀ : Fin M} {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (a k : Fin M) :
    mu (WnH M n x₀) θ a k = NvR.muHalf θ n x₀ a k := by
  unfold mu NvR.muHalf NvR.term
  rw [← Finset.sum_coe_sort (NvR.colsHalf M n x₀)]
  refine sum_congr rfl fun T _ => ?_
  simp only [fstar_nvRH hsum]; rfl

lemma dH_nvRH {n : ℕ} {x₀ : Fin M} (a k : Fin M) :
    dH (WnH M n x₀) a k = NvR.hammingHalf n x₀ a k := by
  unfold dH NvR.hammingHalf
  rw [card_filter, card_filter, ← Finset.sum_coe_sort (NvR.colsHalf M n x₀)]
  rfl

lemma col_nvRH {n : ℕ} {x₀ : Fin M} (hn : 1 ≤ n) (hM : 2 * n = M) (T : NvRHalfCol M n x₀)
    (b : Bool) : ∃ i, WnH M n x₀ i T = b := by
  have hT := (mem_powersetCard.1 (mem_filter.1 T.2).1).2
  cases b
  · obtain ⟨e, -, he⟩ := exists_mem_notMem_of_card_lt_card
      (show T.1.card < (univ : Finset (Fin M)).card by simp [hT]; omega)
    exact ⟨e, by simp [WnH, NvR.bit, he]⟩
  · obtain ⟨e, he⟩ : T.1.Nonempty := by rw [← card_pos, hT]; omega
    exact ⟨e, by simp [WnH, NvR.bit, he]⟩

lemma dH_nvRH_eq {n : ℕ} {x₀ : Fin M} (hn : 1 ≤ n) (hM : 2 * n = M) {a k : Fin M}
    (hak : a ≠ k) : dH (WnH M n x₀) a k = (M - 2).choose (n - 1) := by
  rw [dH_nvRH, NvR.hammingHalf_eq hM hn x₀ hak]

/-- **Thm 1 part 1 / Cor. 1 for `n = M/2`** (`d(n,M) = C(M-2, n-1)`):
`Δ ≤ (M-1) exp(-C(M-2,n-1) κ₂(λ,σ))`. (Necessity for this table is the general
`necessity` applied to `WnH`; tightness with `n` fixed does not apply since `M = 2n`.) -/
theorem sufficiency_nvR_half [NeZero M] {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n = M) (x₀ : Fin M)
    {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω} [IsProbabilityMeasure P]
    {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    {σ : ℝ} (hσ : 0 < σ) {ε : NvRHalfCol M n x₀ → Ω → ℝ} (hε : IidGauss P ε σ)
    {tb : Finset (Fin M) → Fin M} (htb : TieBreak tb)
    {lam : ℝ} (hlam : 0 < lam) (hΩ : ∀ k, k ≠ 0 → θ k + lam ≤ θ 0) :
    Delta P (WnH M n x₀) θ tb ε ≤ ((M : ℝ) - 1) *
      Real.exp (-((((M - 2).choose (n - 1) : ℕ) : ℝ) *
        (Real.log ((1 + lam) / (1 - lam)) ^ 2 / (2 * σ ^ 2)))) := by
  have hCpos : 0 < (M - 2).choose (n - 1) := Nat.choose_pos (by omega)
  have h : Hyp P (WnH M n x₀) θ σ ε tb :=
    ⟨hθ, hsum, col_nvRH hn hM, fun k hk => by rw [dH_nvRH_eq hn hM (Ne.symm hk)]; exact hCpos,
      hσ, hε, htb⟩
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (hθ i).le
  have hM1 : 1 ≤ M := by omega
  have hk1 : (⟨1, by omega⟩ : Fin M) ≠ 0 := by
    intro e; have := congrArg Fin.val e; simp at this
  have hθ0 : θ 0 ≤ 1 := by rw [← hsum]; exact single_le_sum (f := θ) (fun i _ => hθ' i) (mem_univ 0)
  have hlam1 : lam < 1 := by have := hΩ _ hk1; have := hθ ⟨1, by omega⟩; linarith
  have hcard : ((univ.erase (0 : Fin M)).card : ℝ) = (M : ℝ) - 1 := by
    rw [card_erase_of_mem (mem_univ _), card_univ, Fintype.card_fin, Nat.cast_sub hM1]; simp
  set d : ℝ := (((M - 2).choose (n - 1) : ℕ) : ℝ)
  have hdpos : 0 < d := by simp only [d]; exact_mod_cast hCpos
  have hρL : ∀ k ∈ univ.erase (0 : Fin M),
      √d / σ * Real.log ((1 + lam) / (1 - lam)) ≤ rho (WnH M n x₀) θ σ k := by
    intro k hkm
    have hk := ne_of_mem_erase hkm
    have hk0 : θ k ≤ θ 0 := by linarith [hΩ k hk]
    have h5 := NvR.prop5_half hθ' hsum (Ne.symm hk) (hθ 0) (hθ k) hk0 hn hM x₀
    have hs1 : θ 0 + θ k ≤ 1 := by
      have := Finset.add_le_sum (f := θ) (fun i _ => hθ' i) (mem_univ 0) (mem_univ k) (Ne.symm hk)
      linarith
    have hl := ColumnBounds.log_ratio_le_lambda (hθ k) hs1 hlam.le (by linarith [hΩ k hk])
    rw [NvR.hammingHalf_eq hM hn x₀ (Ne.symm hk)] at h5
    have hmu : mu (WnH M n x₀) θ 0 k ≤ -(d * Real.log ((1 + lam) / (1 - lam))) := by
      rw [mu_nvRH hsum]; nlinarith
    unfold rho
    rw [dH_nvRH_eq hn hM (Ne.symm hk)]
    have hs : 0 < √d := Real.sqrt_pos.2 hdpos
    rw [div_mul_eq_mul_div, div_le_div_iff₀ hσ (mul_pos hσ hs)]
    have e : √d * Real.log ((1 + lam) / (1 - lam)) * (σ * √d) =
        σ * (d * Real.log ((1 + lam) / (1 - lam))) := by
      have := Real.mul_self_sqrt hdpos.le
      linear_combination σ * Real.log ((1 + lam) / (1 - lam)) * this
    rw [e]; nlinarith
  have := ExcessError.cor_upper_nvR QFunction.Q QFunction.Q_antitone
    (fun x hx => QFunction.Q_le_exp hx) (univ.erase 0) (rho (WnH M n x₀) θ σ)
    (fun k => P.real (Aev (WnH M n x₀) θ ε k)) (P.real (Eev (WnH M n x₀) θ ε))
    (Delta P (WnH M n x₀) θ tb ε) (θ 0) d σ lam
    (fun k hk => PA_eq_Q h (ne_of_mem_erase hk))
    (ExcessError.measure_E_le_sum P _ _) hdpos.le hσ hlam.le hlam1 hρL
    (delta_le h.core) hθ0 (hθ 0).le measureReal_nonneg
  rwa [hcard] at this

end NvRHalf

end EcocProofs.MainTheorem


==> anc/EcocReliability/EcocProofs/NGeThree.lean <==
import Mathlib
import EcocProofs.Lemma6Gamma
import EcocProofs.NvR
import EcocProofs.QFunction
import EcocProofs.Reliability

/-!
# For `n ≥ 3`, the finite-length exponent falls below `e_lower` for large `M`

Paper: *The Reliability Function of ECOC with Noisy Binary Classifiers* (submit version),
paragraph after Lemma `c2_elower` ("The excess is therefore not guaranteed in general"):
for an `n`vR code with `n ≥ 3` fixed and `M → ∞`,
`-ln P(E|θ)/d(n,M) < e_lower` for all sufficiently large `M`, because
`P(E|θ) ≥ Q(ρ₁₂)` (Lemma `PE_lower`) and the Mills lower bound (Lemma `Q_bounds`).

Main results.
* `gamma_sub_ge` : quadratic lower bound `γ(α) - γ(0) ≥ (θ₁-θ₂) α (1-θ₁-θ₂-α)`.
* `r_ge` : lower bound on the Lemma-6 remainder `r(M) ≥ (θ_a-θ_b)(s/2)(n-1)s/(M-2)`
  when every `α_S ≤ s/2` (`s = 1-θ_a-θ_b`).
* `core` : the real-variable comparison (Mills bound + deficit `d·|L₀|r/(8σ²)`).
* `neg_log_Q_div_lt_elower` : **the claim**, `∃ M₀, ∀ M ≥ M₀, 2n < M ∧ (∀ θ …,
  -log Q(ρ₁₂)/d(n,M) < e_lower)`, uniformly over all posterior vectors with
  `θ_a = θ₁`, `θ_b = θ₂` and all other `θ_i ≤ c₀/M`.
* `neg_log_P_div_lt_elower` : the same for any `P ≥ Q(ρ₁₂)`.
* `uniform_small` : the uniform allocation `θ_i = s/(M-2)` satisfies `θ_i ≤ 3s/M`.
* `deficit_n_two_le` : sanity check for `n = 2`: the deficit
  `d·e_lower - ρ₁₂²/2` is bounded by a constant independent of `M`, so this argument
  gives nothing for 2vR (no claim is made there).
-/

open Finset Real Filter Topology

namespace EcocProofs.NGeThree

open EcocProofs.NvR EcocProofs.QFunction

/-- `e_lower = (1/(8σ²)) log² (θ₁(1-θ₂)/((1-θ₁)θ₂))`. -/
noncomputable def elower (θ₁ θ₂ σ : ℝ) : ℝ :=
  1 / (8 * σ ^ 2) * log (θ₁ * (1 - θ₂) / ((1 - θ₁) * θ₂)) ^ 2

/-! ## Step (i): lower bound on `γ(α) - γ(0)` -/

/-- `γ(α) - γ(0) ≥ (θ₁-θ₂) α (1-θ₁-θ₂-α)` on `[0, 1-θ₁-θ₂]` (`θ₂ ≤ θ₁`).
Proof: `log y ≥ 1 - 1/y`, the cross identity, and `N_α·θ₁(1-θ₂) ≤ 1`. -/
theorem gamma_sub_ge {θ₁ θ₂ α : ℝ} (h₁ : 0 < θ₁) (h₂ : 0 < θ₂) (h12 : θ₂ ≤ θ₁)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θ₂) :
    (θ₁ - θ₂) * α * (1 - θ₁ - θ₂ - α) ≤ gamma θ₁ θ₂ α - gamma θ₁ θ₂ 0 := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θ₂ + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θ₂ - α := by linarith
  have q1 : (0:ℝ) < 1 - θ₁ := by linarith
  have q4 : (0:ℝ) < 1 - θ₂ := by linarith
  set N := (1 - θ₁ - α) * (θ₂ + α) with hN
  set D := (θ₁ + α) * (1 - θ₂ - α) with hD
  set N0 := (1 - θ₁) * θ₂ with hN0
  set D0 := θ₁ * (1 - θ₂) with hD0
  have hNp : 0 < N := by positivity
  have hDp : 0 < D := by positivity
  have hN0p : 0 < N0 := by positivity
  have hD0p : 0 < D0 := by positivity
  have hg : gamma θ₁ θ₂ α - gamma θ₁ θ₂ 0 = log ((N * D0) / (D * N0)) := by
    unfold gamma
    simp only [sub_zero, add_zero]
    rw [← log_div (by positivity) (by positivity)]
    congr 1
    field_simp
    rw [hN, hD, hN0, hD0]; ring
  rw [hg]
  have hy : 0 < (N * D0) / (D * N0) := by positivity
  refine le_trans ?_ (one_sub_inv_le_log_of_pos hy)
  have hid : N * D0 - N0 * D = α * (θ₁ - θ₂) * (1 - θ₁ - θ₂ - α) := by
    rw [hN, hD, hN0, hD0]; ring
  have hinv : 1 - ((N * D0) / (D * N0))⁻¹ = (N * D0 - N0 * D) / (N * D0) := by
    rw [inv_div]; field_simp
  rw [hinv, hid, le_div_iff₀ (by positivity)]
  have hnum : 0 ≤ α * (θ₁ - θ₂) * (1 - θ₁ - θ₂ - α) :=
    mul_nonneg (mul_nonneg ha (by linarith)) (by linarith)
  have hND : N * D0 ≤ 1 := by
    have e1 : 1 - θ₁ - α ≤ 1 := by linarith
    have e2 : θ₂ + α ≤ 1 := by linarith
    have e3 : θ₁ ≤ 1 := by linarith
    have e4 : 1 - θ₂ ≤ 1 := by linarith
    have hN1 : N ≤ 1 := by
      rw [hN]; simpa using mul_le_mul e1 e2 p2.le zero_le_one
    have hD1 : D0 ≤ 1 := by
      rw [hD0]; simpa using mul_le_mul e3 e4 q4.le zero_le_one
    simpa using mul_le_mul hN1 hD1 hD0p.le zero_le_one
  have := mul_le_mul_of_nonneg_left hND hnum
  linarith

/-! ## Step (ii): lower bound on `r(M)` by averaging -/

/-- **Lower bound on the Lemma-6 remainder.** If every `α_S` (`S ⊆ C∖{a,b}`, `|S| = n-1`)
is at most `s/2`, `s = 1-θ_a-θ_b`, then
`r = μ_{ab}/C(M-2,n-1) - γ(0) ≥ (θ_a-θ_b)·(s/2)·(n-1)s/(M-2)`. -/
theorem r_ge {M : ℕ} {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) (ha : 0 < θ a) (hb : 0 < θ b) (hba : θ b ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) (hM : n + 1 ≤ M) (hM3 : 3 ≤ M)
    (hsmall : ∀ S ∈ powersetCard (n - 1) (rest a b), alpha θ S ≤ (1 - θ a - θ b) / 2) :
    (θ a - θ b) * ((1 - θ a - θ b) / 2) * (((n : ℝ) - 1) * (1 - θ a - θ b) / ((M : ℝ) - 2))
      ≤ mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b))) := by
  have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
    exact_mod_cast Nat.choose_pos (by omega)
  set P := powersetCard (n - 1) (rest a b)
  have hcardP : (P.card : ℝ) = ((M - 2).choose (n - 1) : ℝ) := by
    rw [card_pairs hab n]
  have hr : mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
        - log ((1 - θ a) * θ b / (θ a * (1 - θ b)))
      = (∑ S ∈ P, (gamma (θ a) (θ b) (alpha θ S) - gamma (θ a) (θ b) 0))
          / ((M - 2).choose (n - 1) : ℝ) := by
    rw [mu_eq_sum_gamma hθ hsum hab ha hb hn, sum_sub_distrib, sum_const, nsmul_eq_mul,
      hcardP, gamma_zero]
    field_simp
    rfl
  rw [hr, ← mean_alpha hsum hab hn hM hM3, ← mul_div_assoc, div_le_div_iff_of_pos_right hC,
    mul_sum]
  apply sum_le_sum
  intro S hS
  have h0 := alpha_nonneg hθ S
  have h1 := alpha_le hθ hsum hab (mem_powersetCard.1 hS).1
  have := gamma_sub_ge ha hb hba h0 h1
  have h2 := hsmall S hS
  have : (θ a - θ b) * ((1 - θ a - θ b) / 2) * alpha θ S
      ≤ (θ a - θ b) * alpha θ S * (1 - θ a - θ b - alpha θ S) := by
    have hd : 0 ≤ (θ a - θ b) * alpha θ S := mul_nonneg (by linarith) h0
    nlinarith
  linarith

/-- If every `θ_i` (`i ≠ a, b`) is at most `c`, then every `α_S` with `|S| = n-1` is at most
`(n-1)c`. -/
lemma alpha_le_of_small {M : ℕ} {θ : Fin M → ℝ} {a b : Fin M} {c : ℝ} {n : ℕ}
    (hn : 1 ≤ n) (hsmall : ∀ i, i ≠ a → i ≠ b → θ i ≤ c) :
    ∀ S ∈ powersetCard (n - 1) (rest a b), alpha θ S ≤ ((n : ℝ) - 1) * c := by
  intro S hS
  rw [mem_powersetCard] at hS
  obtain ⟨haS, hbS⟩ := not_mem_of_sub_rest hS.1
  have := sum_le_card_nsmul S θ c (fun i hi => hsmall i (fun h => haS (h ▸ hi))
    (fun h => hbS (h ▸ hi)))
  rw [hS.2, nsmul_eq_mul] at this
  unfold alpha
  have e : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by push_cast [Nat.cast_sub hn]; ring
  rw [e] at this
  exact this

/-! ## Steps (iii)–(iv) in real variables: Mills bound vs. deficit -/

/-- **Core comparison.** With `L₀ = γ(0) < 0`, `0 ≤ r ≤ |L₀|/2`, `ρ² = d(L₀+r)²/(4σ²)`
(i.e. `ρ = -μ/(σ√d)` with `μ = (d/2)(L₀+r)`), `ρ ≥ 1`, and the prefactor
`log √(2π) + log 2 + log ρ` smaller than the deficit `d|L₀|r/(8σ²)`, the Mills bound
gives `-log Q(ρ)/d < L₀²/(8σ²)`. -/
theorem core {L0 σ d r ρ : ℝ} (hL : L0 < 0) (hσ : 0 < σ) (hd : 0 < d) (hr0 : 0 ≤ r)
    (hr1 : r ≤ -L0 / 2) (hρsq : ρ ^ 2 = d * (L0 + r) ^ 2 / (4 * σ ^ 2)) (hρ1 : 1 ≤ ρ)
    (hgrow : log (√(2 * π)) + log 2 + log ρ < d * (-L0) * r / (8 * σ ^ 2)) :
    -log (Q ρ) / d < L0 ^ 2 / (8 * σ ^ 2) := by
  have hρ : 0 < ρ := by linarith
  have hs : 0 < √(2 * π) := by positivity
  set m := (√(2 * π))⁻¹ * (ρ / (ρ ^ 2 + 1)) * rexp (-ρ ^ 2 / 2) with hm
  have hm0 : 0 < m := by positivity
  have hmQ : m ≤ Q ρ := Q_ge_mills ρ
  have hlogQ : log m ≤ log (Q ρ) := log_le_log hm0 hmQ
  have hlogm : log m = -log (√(2 * π)) + log ρ - log (ρ ^ 2 + 1) - ρ ^ 2 / 2 := by
    rw [hm, log_mul (by positivity) (by positivity), log_mul (by positivity) (by positivity),
      log_inv, log_div hρ.ne' (by positivity), log_exp]
    ring
  have hl2 : log (ρ ^ 2 + 1) ≤ log 2 + 2 * log ρ := by
    rw [← log_rpow hρ, ← log_mul (by norm_num) (by positivity)]
    apply log_le_log (by positivity)
    rw [show ((2:ℝ):ℝ) = ((2:ℕ):ℝ) by norm_num, rpow_natCast]
    push_cast
    nlinarith [mul_le_mul hρ1 hρ1 zero_le_one hρ.le]
  have hsq : ρ ^ 2 / 2 ≤ d * L0 ^ 2 / (8 * σ ^ 2) - d * (-L0) * r / (8 * σ ^ 2) := by
    rw [hρsq, ← sub_div, div_div, show (4 * σ ^ 2 * 2) = 8 * σ ^ 2 by ring]
    apply div_le_div_of_nonneg_right _ (by positivity)
    have : (L0 + r) ^ 2 ≤ L0 ^ 2 - (-L0) * r := by nlinarith
    nlinarith
  have hneg : -log (Q ρ) < d * (L0 ^ 2 / (8 * σ ^ 2)) := by
    have : d * (L0 ^ 2 / (8 * σ ^ 2)) = d * L0 ^ 2 / (8 * σ ^ 2) := by ring
    rw [this]
    linarith
  rw [div_lt_iff₀ hd]
  linarith

/-! ## Bounds on `C(M-2, n-1)` for `n ≥ 3` -/

/-- `(M-2)(M-3) ≤ C(M-2,n-1)·(n-1)` and `C(M-2,n-1) ≤ M^{n-1}` (reals), for `n ≥ 3`, `n+2 < M`. -/
lemma choose_bounds {n M : ℕ} (hn : 3 ≤ n) (hM : n + 2 < M) :
    ((M : ℝ) - 2) * ((M : ℝ) - 3) ≤ ((M - 2).choose (n - 1) : ℝ) * ((n : ℝ) - 1) ∧
      ((M - 2).choose (n - 1) : ℝ) ≤ (M : ℝ) ^ (n - 1) := by
  constructor
  · have hid := Nat.add_one_mul_choose_eq (M - 3) (n - 2)
    rw [show M - 3 + 1 = M - 2 by omega, show n - 2 + 1 = n - 1 by omega] at hid
    have hle := Reliability.le_choose_of_lt (m := M - 3) (k := n - 2) (by omega) (by omega)
    have hnat : (M - 2) * (M - 3) ≤ (M - 2).choose (n - 1) * (n - 1) := by
      rw [← hid]; exact Nat.mul_le_mul_left _ hle
    have hc : (((M - 2) * (M - 3) : ℕ) : ℝ) ≤ (((M - 2).choose (n - 1) * (n - 1) : ℕ) : ℝ) := by
      exact_mod_cast hnat
    push_cast [Nat.cast_sub (show 2 ≤ M by omega), Nat.cast_sub (show 3 ≤ M by omega),
      Nat.cast_sub (show 1 ≤ n by omega)] at hc
    exact hc
  · have h1 := Nat.choose_le_pow (M - 2) (n - 1)
    have h2 : (M - 2) ^ (n - 1) ≤ M ^ (n - 1) := Nat.pow_le_pow_left (by omega) _
    exact_mod_cast h1.trans h2

/-- Growth comparison: `c + ((n-1)/2) log M < K (M-3)` eventually, for `K > 0`. -/
lemma eventually_growth {c K a : ℝ} (hK : 0 < K) (ha : 0 < a) :
    ∀ᶠ M : ℕ in atTop, c + a * log (M : ℝ) < K * ((M : ℝ) - 3) := by
  have hε : 0 < K / (2 * a) := by positivity
  have h1 := Real.isLittleO_log_id_atTop.bound hε
  have h2 : ∀ᶠ x : ℝ in atTop, 2 * (c + 3 * K) / K + 1 < x := eventually_gt_atTop _
  have h : ∀ᶠ x : ℝ in atTop, c + a * log x < K * (x - 3) := by
    filter_upwards [h1, h2, eventually_gt_atTop 0] with x hx1 hx2 hx0
    simp only [norm_eq_abs, id, abs_of_pos hx0] at hx1
    have hl : a * log x ≤ K / 2 * x := by
      have := mul_le_mul_of_nonneg_left (le_trans (le_abs_self _) hx1) ha.le
      calc a * log x ≤ a * (K / (2 * a) * x) := this
        _ = K / 2 * x := by field_simp
    have : 2 * (c + 3 * K) < K * x - K := by
      have := (div_lt_iff₀ hK).1 (show 2 * (c + 3 * K) / K < x - 1 by linarith)
      linarith
    nlinarith
  exact tendsto_natCast_atTop_atTop.eventually h

/-- The final real-variable step of the main theorem (kept separate to keep contexts small). -/
lemma final_step {L0 σ C r Mr nr θd s c K ρ : ℝ} {k : ℕ} (hL : L0 < 0) (hσ : 0 < σ)
    (hC : 0 < C) (hθd : 0 ≤ θd) (hM3 : 3 < Mr) (hr0 : 0 ≤ r) (hr1 : r ≤ -L0 / 2)
    (hrge : θd * (s / 2) * ((nr - 1) * s / (Mr - 2)) ≤ r)
    (hcb1 : (Mr - 2) * (Mr - 3) ≤ C * (nr - 1)) (hcb2 : C ≤ Mr ^ k) (hk : (k : ℝ) = nr - 1)
    (hCge : Mr - 2 ≤ 2 * C) (hE4 : 16 * σ ^ 2 / L0 ^ 2 < Mr - 2)
    (hE5 : c + (nr - 1) / 2 * log Mr < K * (Mr - 3))
    (hc : c = log (√(2 * π)) + log 2 + 1 / 2 * log (L0 ^ 2 / (2 * σ ^ 2)))
    (hK : K = (-L0) * θd * s ^ 2 / (8 * σ ^ 2))
    (hρsq : ρ ^ 2 = (2 * C) * (L0 + r) ^ 2 / (4 * σ ^ 2)) (hρ0 : 0 ≤ ρ) :
    -log (Q ρ) / (2 * C) < L0 ^ 2 / (8 * σ ^ 2) := by
  have hM2 : 0 < Mr - 2 := by linarith
  have hM0 : 0 < Mr := by linarith
  have hL2 : 0 < L0 ^ 2 := by nlinarith
  have hθs : 0 ≤ θd * s ^ 2 := mul_nonneg hθd (sq_nonneg s)
  have hρ1 : 1 ≤ ρ := by
    have h4 : 16 * σ ^ 2 ≤ (2 * C) * L0 ^ 2 := by
      have h := (div_lt_iff₀ hL2).1 hE4
      have h' := mul_le_mul_of_nonneg_right hCge hL2.le
      linarith
    have hsq : L0 ^ 2 / 4 ≤ (L0 + r) ^ 2 := by
      have hx : 0 ≤ -L0 / 2 := by linarith
      have hy : -L0 / 2 ≤ -(L0 + r) := by linarith
      have := mul_le_mul hy hy hx (by linarith)
      nlinarith
    have h5 : 1 ≤ ρ ^ 2 := by
      rw [hρsq, le_div_iff₀ (by positivity)]
      have := mul_le_mul_of_nonneg_left hsq (show 0 ≤ 2 * C by positivity)
      have e : 2 * C * (L0 ^ 2 / 4) = (2 * C) * L0 ^ 2 / 4 := by ring
      linarith
    by_contra hcon
    have hcon := not_le.1 hcon
    have := mul_lt_mul'' hcon hcon hρ0 hρ0
    linarith
  have hρpos : 0 < ρ := by linarith
  have hlogρ : log ρ ≤ 1 / 2 * log (L0 ^ 2 / (2 * σ ^ 2)) + (nr - 1) / 2 * log Mr := by
    have hρsq_le : ρ ^ 2 ≤ Mr ^ k * (L0 ^ 2 / (2 * σ ^ 2)) := by
      rw [hρsq]
      have hLr2 : (L0 + r) ^ 2 ≤ L0 ^ 2 := by
        have hy : -(L0 + r) ≤ -L0 := by linarith
        have := mul_le_mul hy hy (by linarith) (by linarith)
        nlinarith
      rw [div_le_iff₀ (by positivity)]
      have h1 := mul_le_mul hcb2 hLr2 (by positivity) (by positivity)
      have e : Mr ^ k * (L0 ^ 2 / (2 * σ ^ 2)) * (4 * σ ^ 2) = 2 * (Mr ^ k * L0 ^ 2) := by
        field_simp; ring
      rw [e]; linarith
    have hl := log_le_log (by positivity) hρsq_le
    rw [log_pow, log_mul (by positivity) (by positivity), log_pow, hk] at hl
    push_cast at hl
    linarith
  have hdef : K * (Mr - 3) ≤ (2 * C) * (-L0) * r / (8 * σ ^ 2) := by
    have h2Cr : θd * s ^ 2 * (Mr - 3) ≤ 2 * C * r := by
      have hrge' : θd * (s / 2) * (nr - 1) * s ≤ r * (Mr - 2) := by
        have := (div_le_iff₀ hM2).1 (show θd * (s / 2) * ((nr - 1) * s) / (Mr - 2) ≤ r by
          rw [mul_div_assoc]; exact hrge)
        linarith
      have : θd * s ^ 2 * ((Mr - 2) * (Mr - 3)) ≤ (2 * C * r) * (Mr - 2) := by
        calc θd * s ^ 2 * ((Mr - 2) * (Mr - 3))
            ≤ θd * s ^ 2 * (C * (nr - 1)) := mul_le_mul_of_nonneg_left hcb1 hθs
          _ = 2 * C * (θd * (s / 2) * (nr - 1) * s) := by ring
          _ ≤ 2 * C * (r * (Mr - 2)) := mul_le_mul_of_nonneg_left hrge' (by positivity)
          _ = (2 * C * r) * (Mr - 2) := by ring
      have e : θd * s ^ 2 * ((Mr - 2) * (Mr - 3)) = (θd * s ^ 2 * (Mr - 3)) * (Mr - 2) := by ring
      rw [e] at this
      exact le_of_mul_le_mul_right this hM2
    rw [hK]
    have hL' : 0 ≤ -L0 := by linarith
    have := mul_le_mul_of_nonneg_left h2Cr hL'
    have e1 : -L0 * θd * s ^ 2 / (8 * σ ^ 2) * (Mr - 3) = (-L0 * (θd * s ^ 2 * (Mr - 3))) / (8 * σ ^ 2) := by
      ring
    have e2 : 2 * C * -L0 * r / (8 * σ ^ 2) = (-L0 * (2 * C * r)) / (8 * σ ^ 2) := by ring
    rw [e1, e2]
    exact div_le_div_of_nonneg_right this (by positivity)
  have hgrow : log (√(2 * π)) + log 2 + log ρ < (2 * C) * (-L0) * r / (8 * σ ^ 2) := by
    have : log (√(2 * π)) + log 2 + log ρ ≤ c + (nr - 1) / 2 * log Mr := by
      rw [hc]; linarith
    linarith
  exact core hL hσ (by positivity) hr0 hr1 hρsq hρ1 hgrow

/-! ## Main theorem -/

/-- **Paper claim (paragraph after Lemma `c2_elower`), `n ≥ 3`.** Fix `n ≥ 3`,
`θ₁ > θ₂ > 0` with `θ₁ + θ₂ < 1`, `σ > 0` and `c₀`. There is `M₀` such that for every
`M ≥ M₀` (then `2n < M`), every posterior vector `θ` on `M` categories with
`θ_a = θ₁`, `θ_b = θ₂`, `θ ≥ 0`, `Σθ = 1` and `θ_i ≤ c₀/M` for `i ≠ a, b`, and
`ρ₁₂ = -μ_{ab}/(σ√d)`, `d = d(n,M) = 2C(M-2,n-1)`:
`-log Q(ρ₁₂)/d < e_lower`. `M₀` depends only on `n, θ₁, θ₂, σ, c₀`. -/
theorem neg_log_Q_div_lt_elower {n : ℕ} (hn : 3 ≤ n) {θ₁ θ₂ σ c₀ : ℝ} (h₂ : 0 < θ₂)
    (h12 : θ₂ < θ₁) (hs : θ₁ + θ₂ < 1) (hσ : 0 < σ) :
    ∃ M₀ : ℕ, ∀ M ≥ M₀, 2 * n < M ∧
      ∀ (θ : Fin M → ℝ) (a b : Fin M), a ≠ b → (∀ i, 0 ≤ θ i) → ∑ i, θ i = 1 →
        θ a = θ₁ → θ b = θ₂ → (∀ i, i ≠ a → i ≠ b → θ i ≤ c₀ / M) →
        -log (Q (-(mu θ n a b) / (σ * √(Reliability.dnvR n M : ℝ))))
            / (Reliability.dnvR n M : ℝ) < elower θ₁ θ₂ σ := by
  have h₁ : 0 < θ₁ := by linarith
  set s := 1 - θ₁ - θ₂ with hs_def
  have hs0 : 0 < s := by linarith
  set L0 := log ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂))) with hL0
  have hL : L0 < 0 := by
    apply log_neg (by apply div_pos <;> nlinarith)
    rw [div_lt_one (by nlinarith)]; nlinarith
  have hel : elower θ₁ θ₂ σ = L0 ^ 2 / (8 * σ ^ 2) := by
    have : log (θ₁ * (1 - θ₂) / ((1 - θ₁) * θ₂)) = -L0 := by
      rw [hL0, ← log_inv, inv_div]
    rw [elower, this]; ring
  set B := (1 / θ₁ + 1 / θ₂ - 1 / (1 - θ₁) - 1 / (1 - θ₂)) * ((n : ℝ) - 1) * s with hB
  set K := (-L0) * (θ₁ - θ₂) * s ^ 2 / (8 * σ ^ 2) with hK
  have hKpos : 0 < K := by
    have : 0 < -L0 := by linarith
    have : 0 < θ₁ - θ₂ := by linarith
    positivity
  set c := log (√(2 * π)) + log 2 + 1 / 2 * log (L0 ^ 2 / (2 * σ ^ 2)) with hc
  have hn1 : (0 : ℝ) < (n : ℝ) - 1 := by
    have : (3 : ℝ) ≤ n := by exact_mod_cast hn
    linarith
  have hE1 : ∀ᶠ M : ℕ in atTop, 2 * n + 4 ≤ M := eventually_ge_atTop _
  have hE2 : ∀ᶠ M : ℕ in atTop, 2 * |B| / (-L0) + 2 < (M : ℝ) :=
    tendsto_natCast_atTop_atTop.eventually_gt_atTop _
  have hE3 : ∀ᶠ M : ℕ in atTop, 2 * ((n : ℝ) - 1) * c₀ / s < (M : ℝ) :=
    tendsto_natCast_atTop_atTop.eventually_gt_atTop _
  have hE4 : ∀ᶠ M : ℕ in atTop, 16 * σ ^ 2 / L0 ^ 2 + 2 < (M : ℝ) :=
    tendsto_natCast_atTop_atTop.eventually_gt_atTop _
  have hE5 := eventually_growth (c := c) (a := ((n : ℝ) - 1) / 2) hKpos (by positivity)
  obtain ⟨M₀, hM₀⟩ := eventually_atTop.1 ((((hE1.and hE2).and hE3).and hE4).and hE5)
  refine ⟨M₀, fun M hM => ?_⟩
  obtain ⟨⟨⟨⟨e1, e2⟩, e3⟩, e4⟩, e5⟩ := hM₀ M hM
  refine ⟨by omega, ?_⟩
  intro θ a b hab hθ hsum hθa hθb hsmall
  have hMr : (2 * (n : ℝ) + 4) ≤ (M : ℝ) := by exact_mod_cast e1
  have hM2 : (0 : ℝ) < (M : ℝ) - 2 := by linarith
  have hM0 : (0 : ℝ) < (M : ℝ) := by linarith
  have ha : 0 < θ a := by rw [hθa]; exact h₁
  have hb : 0 < θ b := by rw [hθb]; exact h₂
  have hba : θ b ≤ θ a := by rw [hθa, hθb]; exact h12.le
  -- Lemma 6: `0 ≤ r ≤ B/(M-2)`
  have hl6 := lemma6 hθ hsum hab ha hb hba (n := n) (by omega) (by omega) (by omega)
  rw [hθa, hθb] at hl6
  -- every `α_S ≤ s/2`
  have hαs : ∀ S ∈ powersetCard (n - 1) (rest a b), alpha θ S ≤ (1 - θ a - θ b) / 2 := by
    intro S hS
    have h1 := alpha_le_of_small (by omega) hsmall S hS
    rw [hθa, hθb]
    refine h1.trans ?_
    rw [← mul_div_assoc, div_le_div_iff₀ hM0 (by norm_num)]
    have := (div_lt_iff₀ hs0).1 e3
    nlinarith
  have hrge := r_ge hθ hsum hab ha hb hba (by omega) (by omega) (by omega) hαs
  rw [hθa, hθb] at hrge
  set C := ((M - 2).choose (n - 1) : ℝ) with hC_def
  have hC : 0 < C := by
    rw [hC_def]; exact_mod_cast Nat.choose_pos (show n - 1 ≤ M - 2 by omega)
  set r := mu θ n a b / C - L0 with hr_def
  have hmu : mu θ n a b = C * (L0 + r) := by rw [hr_def]; field_simp; ring
  have hd : (Reliability.dnvR n M : ℝ) = 2 * C := by
    rw [hC_def]; unfold Reliability.dnvR; push_cast; ring
  have hr0 : 0 ≤ r := hl6.1
  have hr1 : r ≤ -L0 / 2 := by
    refine hl6.2.trans ?_
    rw [← hB, div_le_div_iff₀ hM2 (by norm_num)]
    have h := (div_lt_iff₀ (show 0 < -L0 by linarith)).1 (show 2 * |B| / (-L0) < (M : ℝ) - 2 by
      linarith)
    nlinarith [le_abs_self B]
  have hLr : L0 + r ≤ L0 / 2 := by linarith
  -- `ρ` and its square
  set ρ := -(mu θ n a b) / (σ * √(Reliability.dnvR n M : ℝ)) with hρ_def
  have hsq2C : √(2 * C) ^ 2 = 2 * C := sq_sqrt (by positivity)
  have hsqrt_pos : 0 < √(2 * C) := sqrt_pos.2 (by positivity)
  have hρsq : ρ ^ 2 = (2 * C) * (L0 + r) ^ 2 / (4 * σ ^ 2) := by
    rw [hρ_def, hd, hmu, div_pow, mul_pow, hsq2C]
    field_simp
    ring
  have hρ0 : 0 ≤ ρ := by
    rw [hρ_def, hmu]
    apply div_nonneg _ (by positivity)
    have := mul_nonpos_of_nonneg_of_nonpos hC.le (show L0 + r ≤ 0 by linarith)
    linarith
  have hCge : (M : ℝ) - 2 ≤ 2 * C := by
    rw [← hd]
    have h := Reliability.dnvR_ge (n := n) (M := M) (by omega) (by omega)
    have : ((M - 2 : ℕ) : ℝ) = (M : ℝ) - 2 := by
      rw [Nat.cast_sub (by omega)]; norm_num
    rw [← this]; exact_mod_cast h
  obtain ⟨hcb1, hcb2⟩ := choose_bounds (n := n) (M := M) hn (by omega)
  have hk : ((n - 1 : ℕ) : ℝ) = (n : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega)]; norm_num
  have key := final_step hL hσ hC (by linarith) (by linarith) hr0 hr1 hrge hcb1 hcb2 hk hCge (by linarith)
    e5 hc hK hρsq hρ0
  rw [hel, hd]
  exact key

/-- **Corollary.** Under the same hypotheses, any `P` with `Q(ρ₁₂) ≤ P` (e.g. `P(E|θ)`, by
Lemma `PE_lower`) satisfies `-log P/d < e_lower`. -/
theorem neg_log_P_div_lt_elower {n : ℕ} (hn : 3 ≤ n) {θ₁ θ₂ σ c₀ : ℝ} (h₂ : 0 < θ₂)
    (h12 : θ₂ < θ₁) (hs : θ₁ + θ₂ < 1) (hσ : 0 < σ) :
    ∃ M₀ : ℕ, ∀ M ≥ M₀, 2 * n < M ∧
      ∀ (θ : Fin M → ℝ) (a b : Fin M) (P : ℝ), a ≠ b → (∀ i, 0 ≤ θ i) → ∑ i, θ i = 1 →
        θ a = θ₁ → θ b = θ₂ → (∀ i, i ≠ a → i ≠ b → θ i ≤ c₀ / M) →
        Q (-(mu θ n a b) / (σ * √(Reliability.dnvR n M : ℝ))) ≤ P →
        -log P / (Reliability.dnvR n M : ℝ) < elower θ₁ θ₂ σ := by
  obtain ⟨M₀, hM₀⟩ := neg_log_Q_div_lt_elower (c₀ := c₀) hn h₂ h12 hs hσ
  refine ⟨M₀, fun M hM => ⟨(hM₀ M hM).1, ?_⟩⟩
  intro θ a b P hab hθ hsum hθa hθb hsmall hP
  have h := (hM₀ M hM).2 θ a b hab hθ hsum hθa hθb hsmall
  have hd : (0 : ℝ) < (Reliability.dnvR n M : ℝ) := by
    have : 2 * n < M := (hM₀ M hM).1
    unfold Reliability.dnvR; have := Nat.choose_pos (show n - 1 ≤ M - 2 by omega)
    positivity
  have hlog := log_le_log (Q_pos _) hP
  refine lt_of_le_of_lt ?_ h
  exact div_le_div_of_nonneg_right (by linarith) hd.le

/-- The uniform allocation `θ_i = s/(M-2)` (`i ≠ a, b`, `s = 1-θ₁-θ₂ ≥ 0`) satisfies the
smallness hypothesis with `c₀ = 3s` once `M ≥ 3`. -/
lemma uniform_small {M : ℕ} (hM : 3 ≤ M) {s : ℝ} (hs : 0 ≤ s) :
    s / ((M : ℝ) - 2) ≤ 3 * s / M := by
  have h3 : (3 : ℝ) ≤ M := by exact_mod_cast hM
  rw [div_le_div_iff₀ (by linarith) (by linarith)]
  nlinarith

/-! ## Sanity check: `n = 2` -/

/-- **`n = 2`: the deficit is `O(1)`.** For 2vR (`C(M-2,1) = M-2`, `d = 2(M-2)`), with
`r = μ₁₂/(M-2) - L₀`, `0 ≤ r ≤ β/(M-2)` (Lemma 6) and `L₀ < 0`, the deficit of the
leading term, `d·e_lower - ρ₁₂²/2 = d(L₀² - (L₀+r)²)/(8σ²)`, is at most
`4|L₀|β/(8σ²)`, independent of `M`; it cannot dominate the `log ρ₁₂ ~ ½ log M` prefactor
term, so the argument above gives nothing for `n = 2` (and no claim is made). -/
theorem deficit_n_two_le {M L0 r β σ : ℝ} (hM : 2 < M) (hL : L0 < 0) (hσ : 0 < σ)
    (hr0 : 0 ≤ r) (hrβ : r ≤ β / (M - 2)) :
    (2 * (M - 2)) * (L0 ^ 2 - (L0 + r) ^ 2) / (8 * σ ^ 2) ≤ 4 * (-L0) * β / (8 * σ ^ 2) := by
  apply div_le_div_of_nonneg_right _ (by positivity)
  have hM2 : 0 < M - 2 := by linarith
  have hrM : r * (M - 2) ≤ β := by rwa [le_div_iff₀ hM2] at hrβ
  have : L0 ^ 2 - (L0 + r) ^ 2 ≤ 2 * (-L0) * r := by nlinarith
  have h1 : (2 * (M - 2)) * (L0 ^ 2 - (L0 + r) ^ 2) ≤ (2 * (M - 2)) * (2 * (-L0) * r) :=
    mul_le_mul_of_nonneg_left this (by linarith)
  nlinarith

end EcocProofs.NGeThree


==> anc/EcocReliability/EcocProofs/NonVacuity.lean <==
import Mathlib
import EcocProofs.MainTheorem
import EcocProofs.Correlated
import EcocProofs.NGeThree
import EcocProofs.SpecificCodes

open MeasureTheory ProbabilityTheory Real Finset Filter Topology
open scoped NNReal
open EcocProofs.Channel EcocProofs.MainTheorem

/-! # Non-vacuity witnesses for the main theorems -/

namespace EcocProofs.NonVacuity

/-! ## i.i.d. Gaussian noise on a product space, and a tie-break rule -/

section Iid

variable {J : Type*} [Fintype J]

/-- `Ω = J → ℝ` with the product of `N(0,σ²)`. -/
noncomputable def gaussPi (J : Type*) [Fintype J] (σ : ℝ) : Measure (J → ℝ) :=
  Measure.pi fun _ : J => gaussianReal 0 (Channel.sq σ)

instance (σ : ℝ) : IsProbabilityMeasure (gaussPi J σ) := by
  unfold gaussPi; infer_instance

/-- Coordinate projections. -/
def coord (J : Type*) : J → (J → ℝ) → ℝ := fun j ω => ω j

lemma iidGauss_coord (σ : ℝ) : IidGauss (gaussPi J σ) (coord J) σ where
  indep := by
    have := iIndepFun_pi (μ := fun _ : J => gaussianReal 0 (Channel.sq σ))
      (X := fun _ (x : ℝ) => x) (fun _ => aemeasurable_id)
    exact this
  meas j := measurable_pi_apply j
  law j := by
    refine ⟨(measurable_pi_apply j).aemeasurable, ?_⟩
    exact (measurePreserving_eval _ j).map_eq

/-- Tie-break: the smallest maximiser. -/
noncomputable def tbMin {M : ℕ} [NeZero M] (S : Finset (Fin M)) : Fin M :=
  if h : S.Nonempty then S.min' h else 0

lemma tieBreak_tbMin {M : ℕ} [NeZero M] : TieBreak (tbMin (M := M)) := by
  intro S hS; simp [tbMin, hS, Finset.min'_mem]

end Iid

/-! ## Target 1: `tightness_nvR` and `tightness_nvR_gauss` (n = 2, θ₁ = 1/2, θ₂ = 1/4) -/

section Tight

/-- `θ = (1/2, 1/4, 1/(4(m+1)), …, 1/(4(m+1)))` on `Fin (m+3)`. -/
noncomputable def thT (m : ℕ) (i : Fin (m + 3)) : ℝ :=
  if i.val = 0 then 1 / 2 else if i.val = 1 then 1 / 4 else 1 / (4 * ((m : ℝ) + 1))

lemma thT_pos (m : ℕ) (i : Fin (m + 3)) : 0 < thT m i := by
  unfold thT; split_ifs <;> positivity

lemma thT_sum (m : ℕ) : ∑ i, thT m i = 1 := by
  rw [Fin.sum_univ_succ, Fin.sum_univ_succ]
  simp only [thT, Fin.val_zero, Fin.val_succ, Fin.succ_zero_eq_one, Fin.val_one]
  simp
  field_simp
  ring

lemma thT_small (m : ℕ) (i : Fin (m + 3)) (hi : 2 ≤ i.val) :
    thT m i ≤ (3 / 4) / ((m + 3 : ℕ) : ℝ) := by
  have h0 : i.val ≠ 0 := by omega
  have h1 : i.val ≠ 1 := by omega
  simp only [thT, h0, h1, if_false]
  push_cast
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  nlinarith

example : Tendsto (fun m => -Real.log (Delta (gaussPi (NvRCol (m + 3) 2) 1)
      (Wn (m + 3) 2) (thT m) tbMin (coord _)) / (Reliability.dnvR 2 (m + 3) : ℝ))
      atTop (𝓝 (elower (1 / 2) (1 / 4) 1)) :=
  tightness_nvR (n := 2) le_rfl (θ := thT) (c₀ := 3 / 4) thT_pos thT_sum
    (fun m => by simp [thT]) (fun m => by simp [thT]) (by norm_num)
    thT_small one_pos (fun _ => iidGauss_coord 1) (fun _ => tieBreak_tbMin)

open EcocProofs.CorrelatedGauss in
lemma sigEff2_iid_le {M : ℕ} {J : Type*} [Fintype J] [DecidableEq J] (W : Fin M → J → Bool)
    (a k : Fin M) : sigEff2 ((1 : ℝ) ^ 2 • (1 : Matrix J J ℝ)) W a k ≤ 1 := by
  rw [sigEff2, quad_smul_one_sdiff, one_pow, one_mul]
  exact div_self_le_one _

open EcocProofs.CorrelatedGauss in
lemma sigEff2_iid_eq {M : ℕ} {J : Type*} [Fintype J] [DecidableEq J] (W : Fin M → J → Bool)
    {a k : Fin M} (h : 0 < dH W a k) : sigEff2 ((1 : ℝ) ^ 2 • (1 : Matrix J J ℝ)) W a k = 1 := by
  rw [sigEff2, quad_smul_one_sdiff, one_pow, one_mul]
  exact div_self (by exact_mod_cast h.ne')

open EcocProofs.CorrelatedGauss in
example : Tendsto (fun m => -Real.log (Delta (gaussPi (NvRCol (m + 3) 2) 1)
      (Wn (m + 3) 2) (thT m) tbMin (coord _)) / (Reliability.dnvR 2 (m + 3) : ℝ))
      atTop (𝓝 (elower (1 / 2) (1 / 4) (√1))) := by
  refine tightness_nvR_gauss (n := 2) le_rfl (θ := thT) (c₀ := 3 / 4) thT_pos thT_sum
    (fun m => by simp [thT]) (fun m => by simp [thT]) (by norm_num) thT_small
    (S := fun m => (1 : ℝ) ^ 2 • (1 : Matrix (NvRCol (m + 3) 2) (NvRCol (m + 3) 2) ℝ))
    (fun _ => posDef_smul_one one_ne_zero) (fun _ => isGaussVec_of_iid (iidGauss_coord 1))
    (fun _ => tieBreak_tbMin) (v := 1) (V := 1) one_pos ?_
    (Eventually.of_forall fun m k _ => sigEff2_iid_le _ _ _)
  refine tendsto_const_nhds.congr' ?_
  filter_upwards [eventually_ge_atTop 2] with m hm
  have h01 : (0 : Fin (m + 3)) ≠ 1 := by
    intro e; have := congrArg Fin.val e; simp at this
  exact (sigEff2_iid_eq _ (dH_nvR_pos (by norm_num) (by omega) h01)).symm

end Tight

/-! ## Target 2: necessity / sufficiency for small concrete `M` -/

section Small

open EcocProofs.CorrelatedGauss

lemma deff_iid_eq {M : ℕ} {J : Type*} [Fintype J] [DecidableEq J] (W : Fin M → J → Bool)
    {a k : Fin M} (h : 0 < dH W a k) :
    deff ((1 : ℝ) ^ 2 • (1 : Matrix J J ℝ)) W a k = dH W a k := by
  have : (dH W a k : ℝ) ≠ 0 := by exact_mod_cast h.ne'
  rw [deff, quad_smul_one_sdiff, one_pow, one_mul]
  field_simp

/-! ### `n`vR, `M = 5`, `n = 2`, `θ = (1/2, 1/4, 1/12, 1/12, 1/12)`, `λ = 1/4`, `σ = 1` -/

noncomputable abbrev θ5 : Fin 5 → ℝ := thT 2

lemma θ5_Ω (k : Fin 5) (hk : k ≠ 0) : θ5 k + 1 / 4 ≤ θ5 0 := by
  have hk' : k.val ≠ 0 := fun e => hk (Fin.ext e)
  simp only [θ5, thT, hk', if_false, Fin.val_zero, if_true]
  split_ifs <;> norm_num

lemma hyp5 : Hyp (gaussPi (NvRCol 5 2) 1) (Wn 5 2) θ5 1 (coord _) tbMin :=
  ⟨thT_pos 2, thT_sum 2, col_nvR (by norm_num) (by norm_num),
    fun k hk => dH_nvR_pos (by norm_num) (by norm_num) (Ne.symm hk), one_pos,
    iidGauss_coord 1, tieBreak_tbMin⟩

example : ∀ k : Fin 5, k ≠ 0 →
    1 / 4 * QFunction.Q (rho (Wn 5 2) θ5 1 k) ≤
      Delta (gaussPi (NvRCol 5 2) 1) (Wn 5 2) θ5 tbMin (coord _) ∧
    0 < 1 / 4 * QFunction.Q (√(dH (Wn 5 2) 0 k : ℝ) * ColumnBounds.B (θ5 k) / 1) :=
  fun k hk => let h := necessity hyp5 (by norm_num) θ5_Ω hk; ⟨h.1, h.2.2⟩

example : Delta (gaussPi (NvRCol 5 2) 1) (Wn 5 2) θ5 tbMin (coord _) ≤ ((5 : ℕ) - 1 : ℝ) *
    Real.exp (-((Reliability.dnvR 2 5 : ℝ) *
      (Real.log ((1 + 1 / 4) / (1 - 1 / 4)) ^ 2 / (2 * 1 ^ 2)))) :=
  sufficiency_nvR (by norm_num) (by norm_num) (thT_pos 2) (thT_sum 2) one_pos
    (iidGauss_coord 1) tieBreak_tbMin (by norm_num) θ5_Ω

/-- Correlated version with `Σ = I` (`HypG`). -/
lemma hypG5 : HypG (gaussPi (NvRCol 5 2) 1) (Wn 5 2) θ5 ((1 : ℝ) ^ 2 • 1) (coord _) tbMin :=
  ⟨thT_pos 2, thT_sum 2, col_nvR (by norm_num) (by norm_num),
    fun k hk => dH_nvR_pos (by norm_num) (by norm_num) (Ne.symm hk),
    posDef_smul_one one_ne_zero, isGaussVec_of_iid (iidGauss_coord 1), tieBreak_tbMin⟩

example {k : Fin 5} (hk : k ≠ 0) :
    0 < 1 / 4 * QFunction.Q (√(deff ((1 : ℝ) ^ 2 • 1) (Wn 5 2) 0 k) * ColumnBounds.B (θ5 k)) :=
  (necessity_deff hypG5 (by norm_num) θ5_Ω hk).2.2

/-- `sufficiency_nvR_deff` with the non-trivial `dm = d(2,5) = 6` (= `d_eff` here). -/
example : Delta (gaussPi (NvRCol 5 2) 1) (Wn 5 2) θ5 tbMin (coord _) ≤ ((5 : ℕ) - 1 : ℝ) *
    Real.exp (-((Reliability.dnvR 2 5 : ℝ) * (Real.log ((1 + 1 / 4) / (1 - 1 / 4)) ^ 2 / 2))) :=
  sufficiency_nvR_deff (n := 2) (by norm_num) (by norm_num) (thT_pos 2) (thT_sum 2)
    (posDef_smul_one one_ne_zero) (isGaussVec_of_iid (iidGauss_coord 1)) tieBreak_tbMin
    (by norm_num) θ5_Ω (by positivity) fun k hk => by
      have hd := dH_nvR_pos (M := 5) (n := 2) (by norm_num) (by norm_num) (Ne.symm hk)
      rw [deff_iid_eq _ hd, dH_nvR_eq (by norm_num) (Ne.symm hk)]

/-! ### half `n`vR: `M = 4`, `n = 2`, `x₀ = 0`, `θ = (1/2, 1/4, 1/8, 1/8)`, `λ = 1/4` -/

example : Delta (gaussPi (NvRHalfCol 4 2 0) 1) (WnH 4 2 0) (thT 1) tbMin (coord _) ≤
    ((4 : ℕ) - 1 : ℝ) * Real.exp (-((((4 - 2).choose (2 - 1) : ℕ) : ℝ) *
      (Real.log ((1 + 1 / 4) / (1 - 1 / 4)) ^ 2 / (2 * 1 ^ 2)))) :=
  sufficiency_nvR_half (by norm_num) (by norm_num) 0 (thT_pos 1) (thT_sum 1) one_pos
    (iidGauss_coord 1) tieBreak_tbMin (by norm_num) fun k hk => by
      have hk' : k.val ≠ 0 := fun e => hk (Fin.ext e)
      simp only [thT, hk', if_false, Fin.val_zero, if_true]
      split_ifs <;> norm_num

/-! ### general table: one-vs-rest, `M = N = 5`, `θ = (3/5, 1/10, 1/10, 1/10, 1/10)` -/

def W1 : Fin 5 → Fin 5 → Bool := fun i j => decide (i = j)

noncomputable def θg : Fin 5 → ℝ := ![3 / 5, 1 / 10, 1 / 10, 1 / 10, 1 / 10]

lemma θg_pos : ∀ i, 0 < θg i := by
  intro i; fin_cases i <;> simp [θg] <;> norm_num

lemma θg_sum : ∑ i, θg i = 1 := by
  simp [θg, Fin.sum_univ_five]; norm_num

lemma θg_anti : ∀ i j : Fin 5, 1 ≤ i.val → i ≤ j → θg j ≤ θg i := by
  intro i j hi _
  fin_cases i <;> fin_cases j <;> simp_all [θg]

lemma W1_col : ∀ j b, ∃ i, W1 i j = b := by
  intro j b; cases b
  · exact ⟨j + 1, by simp [W1]⟩
  · exact ⟨j, by simp [W1]⟩

lemma W1_row : ∀ k : Fin 5, k ≠ 0 → 0 < dH W1 0 k := by decide

lemma W1_dH : ∀ k : Fin 5, k ≠ 0 → dH W1 0 k = 2 := by decide

lemma W1_ones : ∀ j, 2 * GeneralCode.ones W1 j ≤ 5 := by decide

lemma W1_h0 : ∃ j, W1 0 j = true := ⟨0, rfl⟩

lemma W1_half : 1 / 2 < θg 0 + GeneralCode.omega θg (GeneralCode.nmin W1 W1_h0) := by
  have h1 := GeneralCode.nmin_le W1 W1_h0 (j := 0) rfl
  have h2 : GeneralCode.ones W1 0 = 1 := by decide
  have hn : GeneralCode.nmin W1 W1_h0 - 1 = 0 := by omega
  have : GeneralCode.omega θg (GeneralCode.nmin W1 W1_h0) = 0 := by
    unfold GeneralCode.omega; rw [hn]
    unfold GeneralCode.smallestSum
    exact Finset.sum_eq_zero fun i hi => by simp at hi; omega
  rw [this]; simp [θg]; norm_num

lemma hypW1 : Hyp (gaussPi (Fin 5) 1) W1 θg 1 (coord _) tbMin :=
  ⟨θg_pos, θg_sum, W1_col, W1_row, one_pos, iidGauss_coord 1, tieBreak_tbMin⟩

example : Delta (gaussPi (Fin 5) 1) W1 θg tbMin (coord _) ≤ ((5 : ℕ) - 1 : ℝ) *
    Real.exp (-((dminC1 W1 (by norm_num) : ℝ) *
      kappa1 (θg 0) (GeneralCode.omega θg (GeneralCode.nmin W1 W1_h0)) 1)) :=
  sufficiency_general hypW1 θg_anti W1_ones W1_h0 W1_half (by norm_num)

example : Delta (gaussPi (Fin 5) 1) W1 θg tbMin (coord _) ≤ ((5 : ℕ) - 1 : ℝ) *
    Real.exp (-((dmin W1 (by norm_num) : ℝ) *
      kappa1 (θg 0) (GeneralCode.omega θg (GeneralCode.nmin W1 W1_h0)) 1)) :=
  sufficiency_general_dmin hypW1 θg_anti W1_ones W1_h0 W1_half (by norm_num)

example {k : Fin 5} (hk : k ≠ 0) :
    1 / 2 * QFunction.Q (rho W1 θg 1 k) ≤ Delta (gaussPi (Fin 5) 1) W1 θg tbMin (coord _) :=
  (necessity hypW1 (by norm_num) (fun k hk => by
    fin_cases k <;> simp_all [θg] <;> norm_num) hk).1

/-- `sufficiency_general_deff` with `dm = 2 = d_eff`. -/
example : Delta (gaussPi (Fin 5) 1) W1 θg tbMin (coord _) ≤ ((5 : ℕ) - 1 : ℝ) *
    Real.exp (-(2 * kappa1 (θg 0) (GeneralCode.omega θg (GeneralCode.nmin W1 W1_h0)) 1)) :=
  sufficiency_general_deff (S := (1 : ℝ) ^ 2 • 1)
    ⟨θg_pos, θg_sum, W1_col, W1_row, posDef_smul_one one_ne_zero,
      isGaussVec_of_iid (iidGauss_coord 1), tieBreak_tbMin⟩
    θg_anti W1_ones W1_h0 W1_half (by norm_num) (by norm_num) fun k hk => by
      rw [deff_iid_eq _ (W1_row k hk), W1_dH k hk]; norm_num

end Small

/-! ## Target 3 -/

section T3

/-- `n = 3`: some `M ≥ M₀` and some `θ` meet the inner hypotheses of
`neg_log_Q_div_lt_elower`, so its conclusion is actually obtained. -/
example : ∃ M, ∃ θ : Fin M → ℝ, ∃ a b : Fin M, a ≠ b ∧
    -Real.log (QFunction.Q (-(NvR.mu θ 3 a b) / (1 * √(Reliability.dnvR 3 M : ℝ))))
      / (Reliability.dnvR 3 M : ℝ) < NGeThree.elower (1 / 2) (1 / 4) 1 := by
  obtain ⟨M₀, hM₀⟩ := NGeThree.neg_log_Q_div_lt_elower (n := 3) (θ₁ := 1 / 2) (θ₂ := 1 / 4)
    (σ := 1) (c₀ := 3 / 4) le_rfl (by norm_num) (by norm_num) (by norm_num) one_pos
  obtain ⟨h6, hall⟩ := hM₀ M₀ le_rfl
  obtain ⟨m, rfl⟩ : ∃ m, M₀ = m + 3 := ⟨M₀ - 3, by omega⟩
  have h01 : (0 : Fin (m + 3)) ≠ 1 := by
    intro e; have := congrArg Fin.val e; simp at this
  refine ⟨m + 3, thT m, 0, 1, h01, hall (thT m) 0 1 h01 (fun i => (thT_pos m i).le) (thT_sum m)
    (by simp [thT]) (by simp [thT]) fun i h0 h1 => ?_⟩
  have h0' : i.val ≠ 0 := fun e => h0 (Fin.ext e)
  have h1' : i.val ≠ 1 := fun e => h1 (Fin.ext (by simpa using e))
  exact thT_small m i (by omega)

/-- `uniform_small` with `M = 5`, `s = 1`. -/
example : (1 : ℝ) / ((5 : ℕ) - 2) ≤ 3 * 1 / (5 : ℕ) := NGeThree.uniform_small (by norm_num) one_pos.le

lemma θ5_01 : (0 : Fin 5) ≠ 1 := by decide

example := NvR.lemma6 (fun i => (thT_pos 2 i).le) (thT_sum 2) θ5_01 (thT_pos 2 0) (thT_pos 2 1)
  (by simp [thT]; norm_num) (n := 2) (by norm_num) (by norm_num) (by norm_num)

example := NvR.lemma6_strict (thT_pos 2) (thT_sum 2) θ5_01 (by simp [thT]; norm_num)
  (n := 2) le_rfl (by norm_num)

example := NvR.kge3 (thT_pos 2) (thT_sum 2) (a := 0) (c := 1) (k := 2) (by decide) (by decide)
  (by decide) (by simp [thT]; norm_num) (c₀ := 3 / 4) (fun i h0 h1 => by
    have h0' : i.val ≠ 0 := fun e => h0 (Fin.ext e)
    have h1' : i.val ≠ 1 := fun e => h1 (Fin.ext (by simpa using e))
    simpa using thT_small 2 i (by omega)) (n := 2) (by norm_num) (by norm_num)

/-- `reliability_core` with `d_M = M`, `ρ_M = √(2M)`, `K_M = 1`, `P_M = e^{-M}`, `e = 1`. -/
example : Tendsto (fun M : ℕ => -Real.log (Real.exp (-(M : ℝ))) / (M : ℝ)) atTop (𝓝 1) := by
  have hρ2 : ∀ M : ℕ, √(2 * (M : ℝ)) ^ 2 = 2 * M := fun M => Real.sq_sqrt (by positivity)
  refine Reliability.reliability_core (d := fun M => (M : ℝ)) (ρ := fun M => √(2 * (M : ℝ)))
    (K := fun _ => 1) one_pos tendsto_natCast_atTop_atTop
    (Eventually.of_forall fun _ => Real.exp_pos _) (Eventually.of_forall fun _ => by positivity)
    ?_ (by simp) (Eventually.of_forall fun M => by rw [hρ2]; ring_nf; rfl) ?_
  · refine tendsto_const_nhds.congr' ?_
    filter_upwards [eventually_gt_atTop 0] with M hM
    have : (0 : ℝ) < M := by exact_mod_cast hM
    simp only [hρ2]; field_simp
  · refine Eventually.of_forall fun M h1 => ?_
    simp only [hρ2]
    have hpi : 1 ≤ 2 * Real.sqrt (2 * π) := by
      have : 1 ≤ Real.sqrt (2 * π) := by
        rw [Real.one_le_sqrt]; nlinarith [Real.pi_gt_three]
      linarith
    have he : -(2 * (M : ℝ) / 2) = -(M : ℝ) := by ring
    rw [he, div_le_iff₀ (by positivity)]
    have := Real.exp_pos (-(M : ℝ))
    have : 1 ≤ 2 * √(2 * π) * √(2 * (M : ℝ)) := by nlinarith
    nlinarith

end T3

/-! ## Theorem 2 part 2: `argmax_law_eq_equidistant` (one-vs-rest, `M = N = 3`) -/

section T2Dist

open EcocProofs.Theorem2Dist

variable {ι : Type*} [Fintype ι]

/-- Product of `N(0, v_i)` on `ι → ℝ`. -/
noncomputable def gaussPiV (v : ι → ℝ≥0) : Measure (ι → ℝ) :=
  Measure.pi fun i => gaussianReal 0 (v i)

instance (v : ι → ℝ≥0) : IsProbabilityMeasure (gaussPiV v) := by
  unfold gaussPiV; infer_instance

lemma gaussPiV_indep (v : ι → ℝ≥0) : iIndepFun (coord ι) (gaussPiV v) :=
  iIndepFun_pi (μ := fun i => gaussianReal 0 (v i)) (X := fun _ (x : ℝ) => x)
    (fun _ => aemeasurable_id)

lemma gaussPiV_law (v : ι → ℝ≥0) (i : ι) : HasLaw (coord ι i) (gaussianReal 0 (v i)) (gaussPiV v) :=
  ⟨(measurable_pi_apply i).aemeasurable, (measurePreserving_eval _ i).map_eq⟩

lemma W3_dist : ∀ i k : Fin 3, i ≠ k →
    ∑ j, ((1 : Matrix (Fin 3) (Fin 3) ℝ) i j - (1 : Matrix (Fin 3) (Fin 3) ℝ) k j) ^ 2
      = ((2 : ℕ) : ℝ) := by
  intro i k hik
  fin_cases i <;> fin_cases k <;> simp_all [Fin.sum_univ_three, Matrix.one_apply] <;> norm_num

example (b : Fin 3 → ℝ) :
    (gaussPiV (srcVar (N := 3) (M := 3) 1 1 1)).map
        (fun ω => argmaxFirst (score (1 : Matrix (Fin 3) (Fin 3) ℝ) b (eps 1 (coord _)) ω))
      = (gaussPiV (fun _ : Fin 3 => (1 : ℝ≥0) + 1 * (((2 : ℕ) : ℝ≥0) / 2))).map
        (fun ω => argmaxFirst (score (1 : Matrix (Fin 3) (Fin 3) ℝ) b (coord _) ω)) :=
  argmax_law_eq_equidistant (1 : Matrix (Fin 3) (Fin 3) ℝ)
    (fun i j => by rw [Matrix.one_apply]; split_ifs <;> simp) (ℓ := 1)
    (fun i => by simp [Matrix.one_apply]) W3_dist b
    (gaussPiV_indep _) (fun s => measurable_pi_apply s) (gaussPiV_law _)
    (gaussPiV_indep _) (fun j => measurable_pi_apply j) (gaussPiV_law _)

end T2Dist

/-! ## Target 4: normalized Hadamard matrices exist (orders 4 and 8, Sylvester) -/

section Had

open EcocProofs.SpecificCodes

/-- Sylvester matrix (Hadamard for `m + 1 = 2^k`): `H_{ij} = (-1)^{popcount(i AND j)}`. -/
def sylv (m : ℕ) : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ := fun i j =>
  (-1) ^ (Nat.land i.val j.val).bitIndices.length

lemma sylv4 : IsNormHadamard (m := 3) (sylv 3) := by
  refine ⟨fun i j => ?_, by decide, by decide⟩
  revert i j; unfold sylv; decide

lemma sylv8 : IsNormHadamard (m := 7) (sylv 7) := by
  refine ⟨fun i j => ?_, by decide, by decide⟩
  revert i j; unfold sylv; decide

example (x₀ : Fin (3 + 1)) := hadCode_four_eq_2vR sylv4 x₀

example {a k : Fin 8} (hak : a ≠ k) (j j' : Fin 7) :
    ¬ Paired (hadCode (sylv 7)) a k j j' ∧ ¬ PairedCompl (hadCode (sylv 7)) a k j j' :=
  hadCode_no_pair sylv8 le_rfl hak j j'

end Had

end EcocProofs.NonVacuity


==> anc/EcocReliability/EcocProofs/NvR.lean <==
import Mathlib
import EcocProofs.Lemma6Gamma

/-!
# `n`vR codes: distance, pair structure, Props. 4/6 (`prop5`/`prop6`), Lemma 6, exhaustive code, eq. (kge3)

Paper: *The Reliability Function of ECOC with Noisy Binary Classifiers* (submit version).
Model: categories `Fin M`; columns = `n`-subsets `T` (`cols`, for `2n < M`) or, for `2n = M`,
one representative per partition (`colsHalf`); `f*_T(1) = Σ_{i∈T} θ_i`;
`μ_{ak} = Σ_T [log f*_T(w_{kT}) - log f*_T(w_{aT})]` (`mu`, `muHalf`).

* `hamming_eq`, `hammingHalf_eq` : eq. `d_nvR` (equidistance, both cases).
* `mu_eq_sum_gamma` : pair structure, `μ_{ak} = Σ_{S ⊆ C\{a,k}, |S|=n-1} γ(α_S; θ_a, θ_k)`.
* `prop5`, `prop6` (+ `_half`) : Props. `mu_upper_nvR`, `mu_lower_nvR`.
* `sum_alpha_mul`, `mean_alpha` : eq. `alpha_bar`.
* `lemma6`, `lemma6_strict`, `lemma6_half`, `lemma6_half_strict` : Lemma `mu_asymptotic`.
* `exhaustive_distance` : `Σ_{n=1}^{⌊M/2⌋} d(n,M) = 2^{M-2}`.
* `card_filter_mem_frac`, `kge3` : Appendix F, eq. `kge3`.
-/

open Finset Real

namespace EcocProofs.NvR

/-! ## Generic counting on `powersetCard` -/

/-- `k+1`-subsets of `U` containing `x` are exactly `insert x S` for `k`-subsets `S`
of `U.erase x`. -/
lemma filter_mem_powersetCard_succ {α : Type*} [DecidableEq α] {U : Finset α} {x : α}
    (hx : x ∈ U) (k : ℕ) :
    (powersetCard (k + 1) U).filter (fun S => x ∈ S)
      = (powersetCard k (U.erase x)).image (insert x) := by
  ext T
  simp only [mem_filter, mem_powersetCard, mem_image]
  constructor
  · rintro ⟨⟨hTU, hcard⟩, hxT⟩
    refine ⟨T.erase x, ⟨?_, ?_⟩, insert_erase hxT⟩
    · exact erase_subset_erase x hTU
    · rw [card_erase_of_mem hxT, hcard]; rfl
  · rintro ⟨S, ⟨hSU, hcard⟩, rfl⟩
    have hxS : x ∉ S := fun h => by simpa using hSU h
    refine ⟨⟨?_, ?_⟩, mem_insert_self _ _⟩
    · exact insert_subset hx (hSU.trans (erase_subset _ _))
    · rw [card_insert_of_notMem hxS, hcard]

lemma card_filter_mem_powersetCard_succ {α : Type*} [DecidableEq α] {U : Finset α} {x : α}
    (hx : x ∈ U) (k : ℕ) :
    ((powersetCard (k + 1) U).filter (fun S => x ∈ S)).card = (U.card - 1).choose k := by
  rw [filter_mem_powersetCard_succ hx, card_image_of_injOn, card_powersetCard,
    card_erase_of_mem hx]
  intro S hS S' hS' h
  rw [mem_coe, mem_powersetCard] at hS hS'
  have h1 : x ∉ S := fun h => by simpa using hS.1 h
  have h2 : x ∉ S' := fun h => by simpa using hS'.1 h
  rw [← erase_insert h1, ← erase_insert h2, h]

/-- Double counting: `(Σ_S Σ_{i∈S} θ_i) · |U| = k · C(|U|,k) · Σ_{i∈U} θ_i`. -/
lemma sum_powersetCard_sum_mul_card {α : Type*} [DecidableEq α] (U : Finset α) (k : ℕ)
    (θ : α → ℝ) :
    (∑ S ∈ powersetCard k U, ∑ i ∈ S, θ i) * U.card
      = k * (U.card.choose k) * ∑ i ∈ U, θ i := by
  have hswap : ∑ S ∈ powersetCard k U, ∑ i ∈ S, θ i
      = ∑ i ∈ U, θ i * ((powersetCard k U).filter (fun S => i ∈ S)).card := by
    calc ∑ S ∈ powersetCard k U, ∑ i ∈ S, θ i
        = ∑ S ∈ powersetCard k U, ∑ i ∈ U, if i ∈ S then θ i else 0 := by
          apply sum_congr rfl
          intro S hS
          rw [← sum_filter]
          congr 1
          ext i
          simp only [mem_filter]
          exact ⟨fun h => ⟨(mem_powersetCard.1 hS).1 h, h⟩, fun h => h.2⟩
      _ = ∑ i ∈ U, ∑ S ∈ powersetCard k U, if i ∈ S then θ i else 0 := sum_comm
      _ = _ := by
          apply sum_congr rfl
          intro i _
          rw [← sum_filter, sum_const, nsmul_eq_mul, mul_comm]
  rw [hswap]
  rcases k with _ | k
  · simp [powersetCard_zero, filter_singleton]
  · rw [sum_mul, mul_sum]
    apply sum_congr rfl
    intro i hi
    rw [card_filter_mem_powersetCard_succ hi]
    obtain ⟨u, hu⟩ : ∃ u, U.card = u + 1 := ⟨U.card - 1, by
      have := card_pos.2 ⟨i, hi⟩; omega⟩
    rw [hu, Nat.add_sub_cancel]
    have key : ((u + 1 : ℕ) : ℝ) * (u.choose k : ℝ)
        = ((k + 1 : ℕ) : ℝ) * ((u + 1).choose (k + 1) : ℝ) := by
      have := Nat.add_one_mul_choose_eq u k
      rw [mul_comm ((k+1 : ℕ) : ℝ)]
      exact_mod_cast this
    calc θ i * (u.choose k : ℝ) * ((u + 1 : ℕ) : ℝ)
        = θ i * (((u + 1 : ℕ) : ℝ) * (u.choose k : ℝ)) := by ring
      _ = θ i * (((k + 1 : ℕ) : ℝ) * ((u + 1).choose (k + 1) : ℝ)) := by rw [key]
      _ = _ := by push_cast; ring

/-! ## The `n`vR code word table and the pair structure -/

variable {M : ℕ}

/-- Columns of the `n`vR code (for `2n < M`): all `n`-subsets `T` of the categories;
`w_{iT} = 1` iff `i ∈ T`. -/
def cols (M n : ℕ) : Finset (Finset (Fin M)) := powersetCard n univ

/-- Code bit `w_{iT}`. -/
def bit (i : Fin M) (T : Finset (Fin M)) : Bool := decide (i ∈ T)

/-- `α_S = Σ_{i∈S} θ_i`. -/
def alpha (θ : Fin M → ℝ) (S : Finset (Fin M)) : ℝ := ∑ i ∈ S, θ i

/-- Noiseless column posterior: `f*_T(1) = Σ_{i∈T} θ_i`, `f*_T(0) = 1 - Σ_{i∈T} θ_i`. -/
noncomputable def fstar (θ : Fin M → ℝ) (T : Finset (Fin M)) (w : Bool) : ℝ :=
  if w then alpha θ T else 1 - alpha θ T

/-- Contribution of column `T` to `μ_{ak}`: `log f*_T(w_{kT}) - log f*_T(w_{aT})`. -/
noncomputable def term (θ : Fin M → ℝ) (a k : Fin M) (T : Finset (Fin M)) : ℝ :=
  log (fstar θ T (bit k T)) - log (fstar θ T (bit a T))

/-- `μ_{ak} = Σ_T [log f*_T(w_{kT}) - log f*_T(w_{aT})]` summed over all `n`-subsets. -/
noncomputable def mu (θ : Fin M → ℝ) (n : ℕ) (a k : Fin M) : ℝ :=
  ∑ T ∈ cols M n, term θ a k T

/-- Hamming distance between the code words of `a` and `b` in the `n`vR table. -/
def hamming (n : ℕ) (a b : Fin M) : ℕ :=
  ((cols M n).filter fun T => bit a T ≠ bit b T).card

/-- `R = C \ {a, b}`. -/
def rest (a b : Fin M) : Finset (Fin M) := (univ.erase a).erase b

lemma card_rest {a b : Fin M} (hab : a ≠ b) : (rest a b).card = M - 2 := by
  unfold rest
  rw [card_erase_of_mem (by simp [hab.symm]), card_erase_of_mem (mem_univ _), card_univ,
    Fintype.card_fin]
  omega

lemma not_mem_of_sub_rest {a b : Fin M} {S : Finset (Fin M)} (hS : S ⊆ rest a b) :
    a ∉ S ∧ b ∉ S := by
  constructor
  · intro h; have := hS h; simp [rest] at this
  · intro h; have := hS h; simp [rest] at this

/-- Columns with `a ∈ T`, `b ∉ T` are `{a} ∪ S`, `S ⊆ R`, `|S| = m`. -/
lemma sep_eq_image {a b : Fin M} (hab : a ≠ b) (m : ℕ) :
    (cols M (m + 1)).filter (fun T => a ∈ T ∧ b ∉ T)
      = (powersetCard m (rest a b)).image (insert a) := by
  ext T
  simp only [cols, mem_filter, mem_powersetCard, mem_image, subset_univ, true_and]
  constructor
  · rintro ⟨hcard, haT, hbT⟩
    refine ⟨T.erase a, ⟨?_, ?_⟩, insert_erase haT⟩
    · intro i hi
      simp only [rest, mem_erase, mem_univ, and_true]
      refine ⟨?_, (mem_erase.1 hi).1⟩
      rintro rfl; exact hbT (mem_of_mem_erase hi)
    · rw [card_erase_of_mem haT, hcard]; rfl
  · rintro ⟨S, ⟨hSR, hcard⟩, rfl⟩
    obtain ⟨haS, hbS⟩ := not_mem_of_sub_rest hSR
    refine ⟨by rw [card_insert_of_notMem haS, hcard], mem_insert_self _ _, ?_⟩
    simp [hab.symm, hbS]

lemma injOn_insert_rest (a b c : Fin M) (hc : c = a ∨ c = b) (m : ℕ) :
    Set.InjOn (insert c) (powersetCard m (rest a b) : Set (Finset (Fin M))) := by
  intro S hS S' hS' h
  rw [mem_coe, mem_powersetCard] at hS hS'
  have h1 : c ∉ S := by
    rcases hc with rfl | rfl
    · exact (not_mem_of_sub_rest hS.1).1
    · exact (not_mem_of_sub_rest hS.1).2
  have h2 : c ∉ S' := by
    rcases hc with rfl | rfl
    · exact (not_mem_of_sub_rest hS'.1).1
    · exact (not_mem_of_sub_rest hS'.1).2
  rw [← erase_insert h1, ← erase_insert h2, h]

lemma rest_comm (a b : Fin M) : rest a b = rest b a := by
  ext i; simp [rest]; tauto

lemma card_sep {a b : Fin M} (hab : a ≠ b) (m : ℕ) :
    ((cols M (m + 1)).filter (fun T => a ∈ T ∧ b ∉ T)).card = (M - 2).choose m := by
  rw [sep_eq_image hab, card_image_of_injOn (injOn_insert_rest a b a (Or.inl rfl) m),
    card_powersetCard, card_rest hab]

/-- **Distance of the `n`vR code** (eq. `d_nvR`, case `2n < M`): equidistant with
`d(n,M) = 2·C(M-2, n-1)`. (The count holds for every `n ≥ 1`; `2n < M` is what makes
the `n`-subsets the distinct columns of the table.) -/
theorem hamming_eq {a b : Fin M} (hab : a ≠ b) {n : ℕ} (hn : 1 ≤ n) :
    hamming n a b = 2 * (M - 2).choose (n - 1) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  have hsplit : (cols M (m + 1)).filter (fun T => bit a T ≠ bit b T)
      = (cols M (m + 1)).filter (fun T => a ∈ T ∧ b ∉ T)
        ∪ (cols M (m + 1)).filter (fun T => b ∈ T ∧ a ∉ T) := by
    ext T; simp only [mem_filter, mem_union, bit]
    by_cases ha : a ∈ T <;> by_cases hb : b ∈ T <;> simp [ha, hb]
  unfold hamming
  rw [hsplit, card_union_of_disjoint, card_sep hab, card_sep hab.symm, Nat.add_sub_cancel]
  · ring
  · rw [disjoint_filter]; tauto

/-! ### Pair structure: `μ_{ak} = Σ_S γ(α_S; θ_a, θ_k)` -/

lemma alpha_insert {θ : Fin M → ℝ} {c : Fin M} {S : Finset (Fin M)} (h : c ∉ S) :
    alpha θ (insert c S) = θ c + alpha θ S := by
  simp [alpha, sum_insert h]

lemma alpha_nonneg {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (S : Finset (Fin M)) :
    0 ≤ alpha θ S := sum_nonneg fun i _ => hθ i

/-- `α_S ≤ 1 - θ_a - θ_b` for `S ⊆ R`. -/
lemma alpha_le {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) {S : Finset (Fin M)} (hS : S ⊆ rest a b) :
    alpha θ S ≤ 1 - θ a - θ b := by
  have h1 : ∑ i, θ i = θ a + (θ b + alpha θ (rest a b)) := by
    rw [← add_sum_erase _ _ (mem_univ a), ← add_sum_erase _ _ (by simp [hab.symm] :
      b ∈ univ.erase a)]
    rfl
  have h2 : alpha θ S ≤ alpha θ (rest a b) :=
    sum_le_sum_of_subset_of_nonneg hS fun i _ _ => hθ i
  linarith

lemma alpha_rest {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) {a b : Fin M} (hab : a ≠ b) :
    alpha θ (rest a b) = 1 - θ a - θ b := by
  have h1 : ∑ i, θ i = θ a + (θ b + alpha θ (rest a b)) := by
    rw [← add_sum_erase _ _ (mem_univ a), ← add_sum_erase _ _ (by simp [hab.symm] :
      b ∈ univ.erase a)]
    rfl
  linarith

/-- **Pair structure** (proofs of Props. 4, 6 and eq. `mu_exact`): the columns
separating `a` and `k` are `{a} ∪ S` and `{k} ∪ S` with `S ⊆ C \ {a,k}`, `|S| = n-1`,
and `μ_{ak} = Σ_S γ(α_S; θ_a, θ_k)`. Only `θ ≥ 0`, `Σθ = 1`, `θ_a, θ_k > 0` are used. -/
theorem mu_eq_sum_gamma {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) {n : ℕ} (hn : 1 ≤ n) :
    mu θ n a k = ∑ S ∈ powersetCard (n - 1) (rest a k), gamma (θ a) (θ k) (alpha θ S) := by
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  rw [Nat.add_sub_cancel]
  have hpt : ∀ T, term θ a k T
      = (if a ∈ T ∧ k ∉ T then term θ a k T else 0)
        + (if k ∈ T ∧ a ∉ T then term θ a k T else 0) := by
    intro T
    by_cases h1 : a ∈ T <;> by_cases h2 : k ∈ T <;> simp [h1, h2, term, bit]
  unfold mu
  rw [sum_congr rfl (fun T _ => hpt T), sum_add_distrib, ← sum_filter, ← sum_filter,
    sep_eq_image hak, sep_eq_image hak.symm, ← rest_comm a k,
    sum_image (injOn_insert_rest a k a (Or.inl rfl) m),
    sum_image (injOn_insert_rest a k k (Or.inr rfl) m), ← sum_add_distrib]
  apply sum_congr rfl
  intro S hS
  rw [mem_powersetCard] at hS
  obtain ⟨haS, hkS⟩ := not_mem_of_sub_rest hS.1
  have hα0 := alpha_nonneg hθ S
  have hα1 := alpha_le hθ hsum hak hS.1
  rw [gamma_split ha hk hα0 hα1]
  simp only [term, bit, fstar, mem_insert_self, decide_true, mem_insert, hak.symm, hak,
    haS, hkS, or_false, decide_false, Bool.false_eq_true, ite_true, ite_false,
    alpha_insert haS, alpha_insert hkS]
  ring_nf

/-- Number of terms in the pair sum is `d(n,M)/2 = C(M-2, n-1)`. -/
lemma card_pairs {a k : Fin M} (hak : a ≠ k) (n : ℕ) :
    (powersetCard (n - 1) (rest a k)).card = (M - 2).choose (n - 1) := by
  rw [card_powersetCard, card_rest hak]

/-! ## Lemma 6 (asymptotically exact value of `μ₁₂`) -/

lemma cast_M_sub_two {a b : Fin M} (hab : a ≠ b) : (((M - 2 : ℕ)) : ℝ) = (M : ℝ) - 2 := by
  have : 2 ≤ M := by
    have := a.isLt; have := b.isLt
    rcases Nat.lt_or_ge M 2 with h | h
    · exfalso; apply hab; ext; omega
    · exact h
  push_cast [this]; ring

/-- **Averaging identity** (eq. `alpha_bar`), division-free form:
`(Σ_S α_S)·(M-2) = (n-1)·C(M-2,n-1)·(1-θ_a-θ_b)`. Uses only `Σ_i θ_i = 1`. -/
theorem sum_alpha_mul {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) {a b : Fin M} (hab : a ≠ b)
    {n : ℕ} (hn : 1 ≤ n) :
    (∑ S ∈ powersetCard (n - 1) (rest a b), alpha θ S) * ((M : ℝ) - 2)
      = ((n : ℝ) - 1) * ((M - 2).choose (n - 1) : ℝ) * (1 - θ a - θ b) := by
  have h := sum_powersetCard_sum_mul_card (rest a b) (n - 1) θ
  rw [card_rest hab, cast_M_sub_two hab] at h
  unfold alpha
  rw [h, ← alpha_rest hsum hab]
  push_cast [hn]
  rfl

/-- Mean of `α_S` over the `C(M-2,n-1)` sets: `ᾱ = (n-1)(1-θ₁-θ₂)/(M-2)`. -/
theorem mean_alpha {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) {a b : Fin M} (hab : a ≠ b)
    {n : ℕ} (hn : 1 ≤ n) (hM : n + 1 ≤ M) (hM3 : 3 ≤ M) :
    (∑ S ∈ powersetCard (n - 1) (rest a b), alpha θ S) / ((M - 2).choose (n - 1) : ℝ)
      = ((n : ℝ) - 1) * (1 - θ a - θ b) / ((M : ℝ) - 2) := by
  have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
    exact_mod_cast Nat.choose_pos (by omega)
  have hM2 : (0 : ℝ) < (M : ℝ) - 2 := by
    have : (3 : ℝ) ≤ M := by exact_mod_cast hM3
    linarith
  rw [div_eq_div_iff hC.ne' hM2.ne', sum_alpha_mul hsum hab hn]
  ring

lemma gamma_zero (θ₁ θ₂ : ℝ) :
    gamma θ₁ θ₂ 0 = log ((1 - θ₁) * θ₂ / (θ₁ * (1 - θ₂))) := by
  simp [gamma]

/-- **Lemma 6** (eq. `mu_asymptotic_rate`), for every `M ≥ 2n` with `2n < M`
handled by `mu` (for `2n = M` see `mu_half_eq`): writing
`r = μ_{ab}/C(M-2,n-1) - log((1-θ_a)θ_b/(θ_a(1-θ_b)))` (and `C(M-2,n-1) = d/2`),
`0 ≤ r ≤ β/(M-2)`, `β = (1/θ_a+1/θ_b-1/(1-θ_a)-1/(1-θ_b))(n-1)(1-θ_a-θ_b)` (paper eq. (53)).
Hypotheses: `θ ≥ 0`, `Σθ = 1`, `θ_a, θ_b > 0`, `θ_b ≤ θ_a` (MAP ordering). -/
theorem lemma6 {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) (ha : 0 < θ a) (hb : 0 < θ b) (hba : θ b ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n ≤ M) (hM3 : 3 ≤ M) :
    0 ≤ mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b))) ∧
    mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b)))
        ≤ (1 / θ a + 1 / θ b - 1 / (1 - θ a) - 1 / (1 - θ b)) * ((n : ℝ) - 1) * (1 - θ a - θ b) / ((M : ℝ) - 2) := by
  have hM1 : n + 1 ≤ M := by
    have := a.isLt; have := b.isLt
    by_contra h; push Not at h
    apply hab; ext; omega
  have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
    exact_mod_cast Nat.choose_pos (by omega)
  set P := powersetCard (n - 1) (rest a b)
  have hcardP : (P.card : ℝ) = ((M - 2).choose (n - 1) : ℝ) := by
    rw [card_pairs hab n]
  have hr : mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
        - log ((1 - θ a) * θ b / (θ a * (1 - θ b)))
      = (∑ S ∈ P, (gamma (θ a) (θ b) (alpha θ S) - gamma (θ a) (θ b) 0))
          / ((M - 2).choose (n - 1) : ℝ) := by
    rw [mu_eq_sum_gamma hθ hsum hab ha hb hn, sum_sub_distrib, sum_const, nsmul_eq_mul,
      hcardP, gamma_zero]
    field_simp
    rfl
  have hdom : ∀ S ∈ P, 0 ≤ alpha θ S ∧ alpha θ S ≤ 1 - θ a - θ b := fun S hS =>
    ⟨alpha_nonneg hθ S, alpha_le hθ hsum hab (mem_powersetCard.1 hS).1⟩
  rw [hr]
  constructor
  · apply div_nonneg _ hC.le
    apply sum_nonneg
    intro S hS
    have := gamma_ge_zero_val ha hb hba (hdom S hS).1 (hdom S hS).2
    linarith
  · rw [div_le_iff₀ hC]
    calc ∑ S ∈ P, (gamma (θ a) (θ b) (alpha θ S) - gamma (θ a) (θ b) 0)
        ≤ ∑ S ∈ P, (1 / θ a + 1 / θ b - 1 / (1 - θ a) - 1 / (1 - θ b)) * alpha θ S :=
          sum_le_sum fun S hS => gamma_sub_le_sharp ha hb (hdom S hS).1 (hdom S hS).2
      _ = (1 / θ a + 1 / θ b - 1 / (1 - θ a) - 1 / (1 - θ b)) * ((∑ S ∈ P, alpha θ S) / ((M - 2).choose (n - 1) : ℝ))
            * ((M - 2).choose (n - 1) : ℝ) := by
          rw [← mul_sum]; field_simp
      _ = _ := by
          rw [mean_alpha hsum hab hn hM1 hM3]; ring

/-- **Lemma 6, strictness**: if moreover `θ_i > 0` for all `i`, `θ_b < θ_a` and `n ≥ 2`,
then `r > 0` (for every `M ≥ 2n`). Note: strictness genuinely needs `θ_b < θ_a`
(for `θ_a = θ_b`, `γ ≡ 0` and `r = 0`). -/
theorem lemma6_strict {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) (hba : θ b < θ a)
    {n : ℕ} (hn : 2 ≤ n) (hM : 2 * n ≤ M) :
    0 < mu θ n a b / ((M - 2).choose (n - 1) : ℝ)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b))) := by
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (hθ i).le
  have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
    exact_mod_cast Nat.choose_pos (by omega)
  set P := powersetCard (n - 1) (rest a b)
  have hcardP : (P.card : ℝ) = ((M - 2).choose (n - 1) : ℝ) := by
    rw [card_pairs hab n]
  rw [mu_eq_sum_gamma hθ' hsum hab (hθ a) (hθ b) (by omega)]
  rw [← gamma_zero, sub_pos, lt_div_iff₀ hC, ← hcardP, mul_comm, ← nsmul_eq_mul, ← sum_const]
  apply sum_lt_sum_of_nonempty
  · rw [powersetCard_nonempty, card_rest hab]; omega
  intro S hS
  rw [mem_powersetCard] at hS
  apply gamma_gt_zero_val (hθ a) (hθ b) hba
  · -- `S` is nonempty
    obtain ⟨i, hi⟩ : S.Nonempty := by rw [← card_pos, hS.2]; omega
    exact sum_pos (fun i _ => hθ i) ⟨i, hi⟩
  · -- `S ⊊ R`
    rw [← alpha_rest hsum hab]
    obtain ⟨e, heR, heS⟩ := exists_mem_notMem_of_card_lt_card
      (show S.card < (rest a b).card by rw [hS.2, card_rest hab]; omega)
    exact sum_lt_sum_of_subset hS.1 heR heS (hθ e) fun j _ _ => hθ' j

/-! ## Propositions 5 and 6 (bounds on `μ_{1k}`) -/

/-- Pointwise Lemma 1 (`eta_upper`): `η ≤ ((1-θ₁+θ_k)/(1+θ₁-θ_k))²`, in log form. -/
lemma gamma_le_two_log {θ₁ θk α : ℝ} (h₁ : 0 < θ₁) (hk : 0 < θk) (hk1 : θk ≤ θ₁)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θk) :
    gamma θ₁ θk α ≤ 2 * log ((1 - θ₁ + θk) / (1 + θ₁ - θk)) := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θk + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θk - α := by linarith
  have q1 : (0:ℝ) < 1 - θ₁ + θk := by linarith
  have q2 : (0:ℝ) < 1 + θ₁ - θk := by linarith
  rw [← log_rpow (by positivity)]
  unfold gamma
  apply log_le_log (by positivity)
  rw [show ((1 - θ₁ + θk) / (1 + θ₁ - θk)) ^ (2:ℝ) = (1 - θ₁ + θk) ^ 2 / (1 + θ₁ - θk) ^ 2 by
    rw [div_rpow q1.le q2.le]; norm_cast]
  rw [div_le_div_iff₀ (by positivity) (by positivity)]
  have hsq : 0 ≤ ((θk + α) - (1 - θ₁ - α)) ^ 2 * (θ₁ - θk) :=
    mul_nonneg (sq_nonneg _) (by linarith)
  nlinarith [hsq]

/-- **Proposition 4** (`pro:mu_upper_nvR`, eq. `mu_upper_nvR`, `2n < M`): `μ_{1k} ≤ d·log((1-θ₁+θ_k)/(1+θ₁-θ_k))`. -/
theorem prop5 {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) (hka : θ k ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) :
    mu θ n a k ≤ (hamming n a k : ℝ) * log ((1 - θ a + θ k) / (1 + θ a - θ k)) := by
  rw [mu_eq_sum_gamma hθ hsum hak ha hk hn, hamming_eq hak hn]
  calc _ ≤ ∑ S ∈ powersetCard (n - 1) (rest a k), 2 * log ((1 - θ a + θ k) / (1 + θ a - θ k)) :=
        sum_le_sum fun S hS => gamma_le_two_log ha hk hka (alpha_nonneg hθ S)
          (alpha_le hθ hsum hak (mem_powersetCard.1 hS).1)
    _ = _ := by rw [sum_const, card_pairs hak, nsmul_eq_mul]; push_cast; ring

/-- **Proposition 6** (eq. `mu_lower_nvR`, `2n < M`): `μ_{1k} ≥ (d/2)·log((1-θ₁)θ_k/(θ₁(1-θ_k)))`.
(Holds also for `n = 1`.) -/
theorem prop6 {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) (hka : θ k ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) :
    (hamming n a k : ℝ) / 2 * log ((1 - θ a) * θ k / (θ a * (1 - θ k))) ≤ mu θ n a k := by
  rw [mu_eq_sum_gamma hθ hsum hak ha hk hn, hamming_eq hak hn, ← gamma_zero]
  calc _ = ∑ S ∈ powersetCard (n - 1) (rest a k), gamma (θ a) (θ k) 0 := by
        rw [sum_const, card_pairs hak, nsmul_eq_mul]; push_cast; ring
    _ ≤ _ := sum_le_sum fun S hS => gamma_ge_zero_val ha hk hka (alpha_nonneg hθ S)
          (alpha_le hθ hsum hak (mem_powersetCard.1 hS).1)

/-! ## The case `n = M/2` (each partition once) -/

/-- Columns of the `n`vR table for `2n = M`: each partition `{T, Tᶜ}` is stored once, by the
representative containing a fixed category `x₀` (the choice is immaterial: complementing a
column changes neither distances nor `f*_T(w_k)/f*_T(w_1)`). -/
def colsHalf (M n : ℕ) (x₀ : Fin M) : Finset (Finset (Fin M)) := (cols M n).filter (x₀ ∈ ·)

noncomputable def muHalf (θ : Fin M → ℝ) (n : ℕ) (x₀ a k : Fin M) : ℝ :=
  ∑ T ∈ colsHalf M n x₀, term θ a k T

def hammingHalf (n : ℕ) (x₀ a b : Fin M) : ℕ :=
  ((colsHalf M n x₀).filter fun T => bit a T ≠ bit b T).card

lemma sum_cols_eq_two_mul_half {n : ℕ} (hM : 2 * n = M) (x₀ : Fin M)
    (g : Finset (Fin M) → ℝ) (hg : ∀ T, g Tᶜ = g T) :
    ∑ T ∈ cols M n, g T = 2 * ∑ T ∈ colsHalf M n x₀, g T := by
  unfold colsHalf
  rw [← sum_filter_add_sum_filter_not (cols M n) (x₀ ∈ ·), two_mul]
  congr 1
  apply sum_nbij' (fun T => Tᶜ) (fun T => Tᶜ)
  · intro T hT
    simp only [cols, mem_filter, mem_powersetCard, subset_univ, true_and] at hT ⊢
    refine ⟨?_, by simpa using hT.2⟩
    rw [card_compl, Fintype.card_fin, hT.1]; omega
  · intro T hT
    simp only [cols, mem_filter, mem_powersetCard, subset_univ, true_and] at hT ⊢
    refine ⟨?_, by simpa using hT.2⟩
    rw [card_compl, Fintype.card_fin, hT.1]; omega
  · intro T _; simp
  · intro T _; simp
  · intro T _; exact (hg T).symm

lemma alpha_compl {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (T : Finset (Fin M)) :
    alpha θ Tᶜ = 1 - alpha θ T := by
  have := sum_add_sum_compl T θ
  unfold alpha; linarith

lemma term_compl {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) (a k : Fin M) (T : Finset (Fin M)) :
    term θ a k Tᶜ = term θ a k T := by
  have h : ∀ i, fstar θ Tᶜ (bit i Tᶜ) = fstar θ T (bit i T) := by
    intro i
    by_cases hi : i ∈ T <;> simp [fstar, bit, hi, alpha_compl hsum]
  simp only [term, h]

/-- For `2n = M`: `μ` of the table storing each partition once is half the sum over all
`n`-subsets (paper: "multiplied by 1/2"). -/
theorem mu_half_eq {θ : Fin M → ℝ} (hsum : ∑ i, θ i = 1) {n : ℕ} (hM : 2 * n = M)
    (x₀ a k : Fin M) : muHalf θ n x₀ a k = mu θ n a k / 2 := by
  unfold muHalf mu
  rw [sum_cols_eq_two_mul_half hM x₀ _ (term_compl hsum a k)]; ring

/-- **Distance, case `n = M/2`** (eq. `d_nvR`): `d(M/2, M) = C(M-2, n-1)`. -/
theorem hammingHalf_eq {n : ℕ} (hM : 2 * n = M) (hn : 1 ≤ n) (x₀ : Fin M) {a b : Fin M}
    (hab : a ≠ b) : hammingHalf n x₀ a b = (M - 2).choose (n - 1) := by
  have h := sum_cols_eq_two_mul_half hM x₀ (fun T => if bit a T ≠ bit b T then (1:ℝ) else 0)
    (fun T => by by_cases ha : a ∈ T <;> by_cases hb : b ∈ T <;> simp [bit, ha, hb])
  rw [← sum_filter, ← sum_filter, sum_const, sum_const] at h
  have h2 := hamming_eq hab hn
  unfold hamming at h2
  unfold hammingHalf
  simp only [nsmul_eq_mul, mul_one] at h
  rw [h2] at h
  have : (((colsHalf M n x₀).filter fun T => bit a T ≠ bit b T).card : ℝ)
      = ((M - 2).choose (n - 1) : ℝ) := by push_cast at h; linarith
  exact_mod_cast this

/-- **Lemma 6 for `n = M/2`**: same two-sided bound for `μ_{ab}/(d/2)` with the half table. -/
theorem lemma6_half {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) (ha : 0 < θ a) (hb : 0 < θ b) (hba : θ b ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n = M) (hM3 : 3 ≤ M) (x₀ : Fin M) :
    0 ≤ muHalf θ n x₀ a b / ((hammingHalf n x₀ a b : ℝ) / 2)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b))) ∧
    muHalf θ n x₀ a b / ((hammingHalf n x₀ a b : ℝ) / 2)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b)))
        ≤ (1 / θ a + 1 / θ b - 1 / (1 - θ a) - 1 / (1 - θ b)) * ((n : ℝ) - 1) * (1 - θ a - θ b) / ((M : ℝ) - 2) := by
  have e : muHalf θ n x₀ a b / ((hammingHalf n x₀ a b : ℝ) / 2)
      = mu θ n a b / ((M - 2).choose (n - 1) : ℝ) := by
    rw [mu_half_eq hsum hM, hammingHalf_eq hM hn x₀ hab]
    have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
      exact_mod_cast Nat.choose_pos (by omega)
    field_simp
  rw [e]
  exact lemma6 hθ hsum hab ha hb hba hn hM.le hM3

theorem lemma6_half_strict {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    {a b : Fin M} (hab : a ≠ b) (hba : θ b < θ a)
    {n : ℕ} (hn : 2 ≤ n) (hM : 2 * n = M) (x₀ : Fin M) :
    0 < muHalf θ n x₀ a b / ((hammingHalf n x₀ a b : ℝ) / 2)
          - log ((1 - θ a) * θ b / (θ a * (1 - θ b))) := by
  rw [mu_half_eq hsum hM, hammingHalf_eq hM (by omega) x₀ hab]
  have hC : (0 : ℝ) < ((M - 2).choose (n - 1) : ℝ) := by
    exact_mod_cast Nat.choose_pos (by omega)
  have := lemma6_strict hθ hsum hab hba hn hM.le
  convert this using 2
  field_simp

theorem prop5_half {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) (hka : θ k ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n = M) (x₀ : Fin M) :
    muHalf θ n x₀ a k
      ≤ (hammingHalf n x₀ a k : ℝ) * log ((1 - θ a + θ k) / (1 + θ a - θ k)) := by
  have h := prop5 hθ hsum hak ha hk hka hn
  rw [mu_half_eq hsum hM, hammingHalf_eq hM hn x₀ hak]
  rw [hamming_eq hak hn] at h; push_cast at h ⊢; linarith

theorem prop6_half {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) (hka : θ k ≤ θ a)
    {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n = M) (x₀ : Fin M) :
    (hammingHalf n x₀ a k : ℝ) / 2 * log ((1 - θ a) * θ k / (θ a * (1 - θ k)))
      ≤ muHalf θ n x₀ a k := by
  have h := prop6 hθ hsum hak ha hk hka hn
  rw [mu_half_eq hsum hM, hammingHalf_eq hM hn x₀ hak]
  rw [hamming_eq hak hn] at h; push_cast at h ⊢; linarith

/-! ## Exhaustive code: `Σ_{n=1}^{⌊M/2⌋} d(n,M) = 2^{M-2}` -/

/-- `d(n,M)` of eq. `d_nvR`. -/
def dnvR (n M : ℕ) : ℕ := if 2 * n = M then (M - 2).choose (n - 1) else 2 * (M - 2).choose (n - 1)

lemma two_mul_sum_choose_odd (m : ℕ) (hm : 1 ≤ m) :
    2 * ∑ j ∈ range m, (2 * m - 1).choose j = 2 ^ (2 * m - 1) := by
  obtain ⟨p, rfl⟩ : ∃ p, m = p + 1 := ⟨m - 1, by omega⟩
  rw [show 2 * (p + 1) - 1 = 2 * p + 1 by omega]
  have hall := Nat.sum_range_choose (2 * p + 1)
  rw [show 2 * p + 1 + 1 = (p + 1) + (p + 1) by omega, sum_range_add] at hall
  have hrefl : ∑ x ∈ range (p + 1), (2 * p + 1).choose (p + 1 + x)
      = ∑ j ∈ range (p + 1), (2 * p + 1).choose j := by
    rw [← sum_range_reflect (fun j => (2 * p + 1).choose j)]
    apply sum_congr rfl
    intro j hj
    rw [mem_range] at hj
    exact Nat.choose_symm_of_eq_add (by omega)
  rw [hrefl] at hall
  omega

lemma two_mul_sum_choose_even (m : ℕ) :
    2 * ∑ j ∈ range m, (2 * m).choose j + (2 * m).choose m = 2 ^ (2 * m) := by
  have hall := Nat.sum_range_choose (2 * m)
  rw [show 2 * m + 1 = m + (m + 1) by omega, sum_range_add, sum_range_succ'] at hall
  have hrefl : ∑ x ∈ range m, (2 * m).choose (m + (x + 1))
      = ∑ j ∈ range m, (2 * m).choose j := by
    rw [← sum_range_reflect (fun j => (2 * m).choose j)]
    apply sum_congr rfl
    intro j hj
    rw [mem_range] at hj
    exact Nat.choose_symm_of_eq_add (by omega)
  rw [hrefl, add_zero] at hall
  omega

/-- **Exhaustive code distance**: `d_exh = Σ_{n=1}^{⌊M/2⌋} d(n,M) = 2^{M-2}` for `M ≥ 2`. -/
theorem exhaustive_distance {M : ℕ} (hM : 2 ≤ M) :
    ∑ n ∈ Icc 1 (M / 2), dnvR n M = 2 ^ (M - 2) := by
  have hI : ∑ n ∈ Icc 1 (M / 2), dnvR n M = ∑ j ∈ range (M / 2), dnvR (j + 1) M := by
    rw [← Finset.Ico_add_one_right_eq_Icc, sum_Ico_eq_sum_range]
    apply sum_congr (by congr 1) (fun j _ => by rw [add_comm])
  rw [hI]
  obtain ⟨m, rfl | rfl⟩ := Nat.even_or_odd' M
  · -- M = 2m, m ≥ 1, M - 2 = 2(m-1)
    obtain ⟨m, rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    rw [show 2 * (m + 1) / 2 = m + 1 by omega, sum_range_succ,
      show 2 * (m + 1) - 2 = 2 * m by omega]
    have h1 : ∑ j ∈ range m, dnvR (j + 1) (2 * (m + 1)) = 2 * ∑ j ∈ range m, (2 * m).choose j := by
      rw [mul_sum]; apply sum_congr rfl; intro j hj; rw [mem_range] at hj
      simp only [dnvR, show 2 * (j + 1) ≠ 2 * (m + 1) by omega, ite_false,
        show 2 * (m + 1) - 2 = 2 * m by omega, Nat.add_sub_cancel]
    have h2 : dnvR (m + 1) (2 * (m + 1)) = (2 * m).choose m := by
      simp [dnvR, show 2 * (m + 1) - 2 = 2 * m by omega]
    rw [h1, h2, two_mul_sum_choose_even]
  · -- M = 2m+1, m ≥ 1, M - 2 = 2m - 1
    rw [show (2 * m + 1) / 2 = m by omega, show 2 * m + 1 - 2 = 2 * m - 1 by omega,
      ← two_mul_sum_choose_odd m (by omega), mul_sum]
    apply sum_congr rfl; intro j hj; rw [mem_range] at hj
    simp only [dnvR, show 2 * (j + 1) ≠ 2 * m + 1 by omega, ite_false,
      show 2 * m + 1 - 2 = 2 * m - 1 by omega, Nat.add_sub_cancel]

/-! ## Appendix F, eq. `kge3`: competitors `k ≥ 3` -/

/-- Counting step: among the `C(M-2,n-1)` sets `S ⊆ C\{a,k}`, `|S| = n-1`, the number
containing a fixed `c` (class 2) is the fraction `(n-1)/(M-2)`. -/
theorem card_filter_mem_frac {a k c : Fin M} (hak : a ≠ k) (hca : c ≠ a) (hck : c ≠ k)
    {n : ℕ} (hn : 1 ≤ n) :
    ((powersetCard (n - 1) (rest a k)).filter (c ∈ ·)).card * (M - 2)
      = (n - 1) * (M - 2).choose (n - 1) := by
  have hcR : c ∈ rest a k := by simp [rest, hca, hck]
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  rcases m with _ | m
  · simp [filter_singleton]
  · rw [Nat.add_sub_cancel, card_filter_mem_powersetCard_succ hcR, card_rest hak]
    obtain ⟨u, hu⟩ : ∃ u, M - 2 = u + 1 := ⟨M - 2 - 1, by
      have := card_pos.2 ⟨c, hcR⟩; rw [card_rest hak] at this; omega⟩
    rw [hu, Nat.add_sub_cancel, mul_comm, Nat.add_one_mul_choose_eq, mul_comm]

lemma filter_not_mem_powersetCard {α : Type*} [DecidableEq α] (U : Finset α) (c : α) (k : ℕ) :
    (powersetCard k U).filter (fun S => c ∉ S) = powersetCard k (U.erase c) := by
  ext S
  simp only [mem_filter, mem_powersetCard]
  constructor
  · rintro ⟨⟨hSU, h⟩, hc⟩
    exact ⟨fun i hi => mem_erase.2 ⟨fun h => hc (h ▸ hi), hSU hi⟩, h⟩
  · rintro ⟨hS, h⟩
    exact ⟨⟨hS.trans (erase_subset _ _), h⟩, fun hc => by simpa using hS hc⟩

/-- Every pair term is `≤ 0` when `θ_k ≤ θ₁` (`η ≤ 1`; indeed `B - A = θ₁ - θ_k`). -/
lemma gamma_nonpos {θ₁ θk α : ℝ} (h₁ : 0 < θ₁) (hk : 0 < θk) (hk1 : θk ≤ θ₁)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θk) : gamma θ₁ θk α ≤ 0 := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θk + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θk - α := by linarith
  unfold gamma
  apply log_nonpos (by positivity)
  rw [div_le_one (by positivity)]
  nlinarith

/-- Per-term bound used for `S ∌ 2`: if `θ_k + α ≤ 1/2` then `-γ_k(α) ≥ log(θ₁/(2(θ_k+α)))`. -/
lemma gamma_le_log_two {θ₁ θk α : ℝ} (h₁ : 0 < θ₁) (hk : 0 < θk)
    (ha : 0 ≤ α) (hb : α ≤ 1 - θ₁ - θk) (hhalf : θk + α ≤ 1 / 2) :
    gamma θ₁ θk α ≤ log (2 * (θk + α) / θ₁) := by
  have p1 : (0:ℝ) < 1 - θ₁ - α := by linarith
  have p2 : (0:ℝ) < θk + α := by linarith
  have p3 : (0:ℝ) < θ₁ + α := by linarith
  have p4 : (0:ℝ) < 1 - θk - α := by linarith
  unfold gamma
  apply log_le_log (by positivity)
  rw [div_le_div_iff₀ (by positivity) h₁]
  have hA : (1 - θ₁ - α) * (θk + α) ≤ θk + α := by nlinarith
  have hB : θ₁ / 2 ≤ (θ₁ + α) * (1 - θk - α) := by nlinarith
  nlinarith

/-- **eq. `kge3`** (for one competitor `k ≠ 1, 2`; the `min_{k≥3}` follows). Indices:
`a` = class 1, `c` = class 2, `k` = competitor. Hypotheses: `θ > 0`, `Σθ = 1`,
`θ_k ≤ θ_a`, `θ_i ≤ c₀/M` for every `i ∉ {a, c}`, `1 ≤ n`, `2n < M`. Then
`-μ_{ak}/d ≥ ½(1-(n-1)/(M-2))(log M - log(2nc₀/θ_a))` — for **every** such `M`
(when `2nc₀ > M` the right side is `≤ 0 ≤` the left side). -/
theorem kge3 {θ : Fin M → ℝ} (hθ : ∀ i, 0 < θ i) (hsum : ∑ i, θ i = 1)
    {a c k : Fin M} (hac : a ≠ c) (hak : a ≠ k) (hck : c ≠ k) (hka : θ k ≤ θ a)
    {c₀ : ℝ} (hc0 : ∀ i, i ≠ a → i ≠ c → θ i ≤ c₀ / M)
    {n : ℕ} (hn : 1 ≤ n) (hM : 2 * n < M) :
    1 / 2 * (1 - ((n : ℝ) - 1) / ((M : ℝ) - 2)) * (log M - log (2 * n * c₀ / θ a))
      ≤ -mu θ n a k / (hamming n a k : ℝ) := by
  have hθ' : ∀ i, 0 ≤ θ i := fun i => (hθ i).le
  set C := (M - 2).choose (n - 1) with hCdef
  have hCpos : (0 : ℝ) < C := by exact_mod_cast Nat.choose_pos (by omega)
  have hMpos : (0 : ℝ) < M := by exact_mod_cast (show 0 < M by omega)
  have hM2 : (0 : ℝ) < (M : ℝ) - 2 := by
    have : (3 : ℝ) ≤ M := by exact_mod_cast (show 3 ≤ M by omega)
    linarith
  have hfac : 0 ≤ 1 - ((n : ℝ) - 1) / ((M : ℝ) - 2) := by
    rw [sub_nonneg, div_le_one hM2]
    have : (n : ℝ) + 1 ≤ M := by exact_mod_cast (show n + 1 ≤ M by omega)
    linarith
  have hd : (hamming n a k : ℝ) = 2 * C := by rw [hamming_eq hak hn]; push_cast; ring
  set P := powersetCard (n - 1) (rest a k) with hP
  have hdom : ∀ S ∈ P, 0 ≤ alpha θ S ∧ alpha θ S ≤ 1 - θ a - θ k := fun S hS =>
    ⟨alpha_nonneg hθ' S, alpha_le hθ' hsum hak (mem_powersetCard.1 hS).1⟩
  have hmu : -mu θ n a k = ∑ S ∈ P, -gamma (θ a) (θ k) (alpha θ S) := by
    rw [mu_eq_sum_gamma hθ' hsum hak (hθ a) (hθ k) hn, sum_neg_distrib]
  have hterm : ∀ S ∈ P, 0 ≤ -gamma (θ a) (θ k) (alpha θ S) := fun S hS => by
    have := gamma_nonpos (hθ a) (hθ k) hka (hdom S hS).1 (hdom S hS).2; linarith
  have hLHS : 0 ≤ -mu θ n a k / (hamming n a k : ℝ) := by
    rw [hd, hmu]; exact div_nonneg (sum_nonneg hterm) (by positivity)
  have hc₀ : 0 < c₀ := by
    have := hc0 k hak.symm hck.symm
    have := hθ k
    by_contra h; push Not at h
    have : c₀ / M ≤ 0 := div_nonpos_of_nonpos_of_nonneg h hMpos.le
    linarith
  have hθa1 : θ a ≤ 1 := by
    have := single_le_sum (fun i _ => hθ' i) (mem_univ a); linarith
  by_cases hcase : (M : ℝ) < 2 * n * c₀
  · -- right side is `≤ 0`
    have hL : log M - log (2 * n * c₀ / θ a) < 0 := by
      rw [sub_neg]
      apply log_lt_log hMpos
      calc (M : ℝ) < 2 * n * c₀ := hcase
        _ ≤ 2 * n * c₀ / θ a := by
          rw [le_div_iff₀ (hθ a)]
          have : 0 ≤ 2 * (n : ℝ) * c₀ := by positivity
          nlinarith
    have : 1 / 2 * (1 - ((n : ℝ) - 1) / ((M : ℝ) - 2)) * (log M - log (2 * n * c₀ / θ a)) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos (mul_nonneg (by norm_num) hfac) hL.le
    linarith
  · push Not at hcase
    set L := log M - log (2 * n * c₀ / θ a) with hLdef
    have hcR : c ∈ rest a k := by simp [rest, hac.symm, hck]
    -- terms with `c ∉ S` are `≥ L`
    have hgood : ∀ S ∈ P.filter (fun S => c ∉ S), L ≤ -gamma (θ a) (θ k) (alpha θ S) := by
      intro S hS
      rw [mem_filter] at hS
      have hSP := hS.1
      have hSR := (mem_powersetCard.1 hSP).1
      have hScard := (mem_powersetCard.1 hSP).2
      have hαS : alpha θ S ≤ ((n : ℝ) - 1) * (c₀ / M) := by
        have := sum_le_card_nsmul S θ (c₀ / M) (fun i hi => hc0 i
          (fun h => (not_mem_of_sub_rest hSR).1 (h ▸ hi)) (fun h => hS.2 (h ▸ hi)))
        rw [nsmul_eq_mul, hScard] at this
        unfold alpha
        convert this using 2
        push_cast [hn]; ring
      have hsmall : θ k + alpha θ S ≤ n * c₀ / M := by
        have := hc0 k hak.symm hck.symm
        have e : (n : ℝ) * c₀ / M = ((n : ℝ) - 1) * (c₀ / M) + c₀ / M := by ring
        linarith
      have hhalf : θ k + alpha θ S ≤ 1 / 2 := by
        refine hsmall.trans ?_
        rw [div_le_iff₀ hMpos]; linarith
      have h1 := gamma_le_log_two (hθ a) (hθ k) (hdom S hSP).1 (hdom S hSP).2 hhalf
      have h2 : log (2 * (θ k + alpha θ S) / θ a) ≤ log (2 * (n * c₀ / M) / θ a) := by
        have hk0 := hθ k
        have hα0 := (hdom S hSP).1
        apply log_le_log (div_pos (by linarith) (hθ a))
        apply div_le_div_of_nonneg_right _ (hθ a).le
        linarith
      have h3 : log (2 * (n * c₀ / M) / θ a) = log (2 * n * c₀ / θ a) - log M := by
        rw [← log_div (by have := hθ a; positivity) hMpos.ne']
        congr 1; field_simp
      linarith
    have hcount : ((P.filter (fun S => c ∉ S)).card : ℝ) * ((M : ℝ) - 2)
        = C * (((M : ℝ) - 2) - ((n : ℝ) - 1)) := by
      rw [hP, filter_not_mem_powersetCard, card_powersetCard, card_erase_of_mem hcR,
        card_rest hak]
      have h := Nat.choose_mul_succ_eq (M - 2 - 1) (n - 1)
      rw [show M - 2 - 1 + 1 = M - 2 by omega] at h
      have h' : (((M - 2 - 1).choose (n - 1) : ℕ) : ℝ) * ((M - 2 : ℕ) : ℝ)
          = ((C : ℕ) : ℝ) * ((M - 2 - (n - 1) : ℕ) : ℝ) := by exact_mod_cast h
      rw [show ((M - 2 - (n - 1) : ℕ) : ℝ) = ((M : ℝ) - 2) - ((n : ℝ) - 1) by
        rw [Nat.cast_sub (by omega), Nat.cast_sub (by omega), Nat.cast_sub (by omega)]
        push_cast; ring, cast_M_sub_two hak] at h'
      exact h'
    have hsum_ge : ((P.filter (fun S => c ∉ S)).card : ℝ) * L ≤ -mu θ n a k := by
      rw [hmu, ← sum_filter_add_sum_filter_not P (fun S => c ∉ S)]
      have h1 : ((P.filter (fun S => c ∉ S)).card : ℝ) * L
          ≤ ∑ S ∈ P.filter (fun S => c ∉ S), -gamma (θ a) (θ k) (alpha θ S) := by
        rw [← nsmul_eq_mul, ← sum_const]
        exact sum_le_sum hgood
      have h2 : 0 ≤ ∑ S ∈ P.filter (fun S => ¬ c ∉ S), -gamma (θ a) (θ k) (alpha θ S) :=
        sum_nonneg fun S hS => hterm S (mem_filter.1 hS).1
      linarith
    rw [hd, le_div_iff₀ (by positivity)]
    have e : 1 / 2 * (1 - ((n : ℝ) - 1) / ((M : ℝ) - 2)) * L * (2 * C)
        = ((P.filter (fun S => c ∉ S)).card : ℝ) * L := by
      have : ((P.filter (fun S => c ∉ S)).card : ℝ)
          = C * (((M : ℝ) - 2) - ((n : ℝ) - 1)) / ((M : ℝ) - 2) := by
        rw [← hcount]; field_simp
      rw [this]; field_simp
    rw [e]; exact hsum_ge

end EcocProofs.NvR


==> anc/EcocReliability/EcocProofs/QFunction.lean <==
import Mathlib

/-!
# The standard normal tail function `Q`

Formalizes Lemma 2 (`lem:Q_bounds`) of the reliability-function paper:
* `Q` is antitone and positive;
* Chernoff bound `Q x ≤ exp (-x^2/2)` for `x ≥ 0`;
* Gordon/Mills lower bound `Q x ≥ (1/√(2π)) (x/(x^2+1)) exp (-x^2/2)`;
* simplified lower bound for `x ≥ 1`.
-/

open MeasureTheory ProbabilityTheory Real Set Filter Topology
open scoped NNReal

namespace EcocProofs.QFunction

/-- Standard normal density. -/
noncomputable def phi (x : ℝ) : ℝ := gaussianPDFReal 0 1 x

/-- Standard normal tail `Q(x) = ∫_x^∞ φ`. -/
noncomputable def Q (x : ℝ) : ℝ := ∫ t in Ioi x, phi t

lemma phi_eq (x : ℝ) : phi x = (√(2 * π))⁻¹ * rexp (-x ^ 2 / 2) := by
  simp [phi, gaussianPDFReal]

lemma phi_pos (x : ℝ) : 0 < phi x := gaussianPDFReal_pos _ _ _ one_ne_zero

lemma phi_nonneg (x : ℝ) : 0 ≤ phi x := (phi_pos x).le

lemma integrable_phi : Integrable phi := integrable_gaussianPDFReal 0 1

/-- `Q x = P(Z > x)` for `Z ~ N(0,1)`. -/
theorem Q_eq_gaussianReal (x : ℝ) : Q x = (gaussianReal 0 1).real (Ioi x) := by
  rw [measureReal_def, gaussianReal_apply_eq_integral _ one_ne_zero]
  change Q x = (ENNReal.ofReal (∫ t in Ioi x, phi t)).toReal
  rw [ENNReal.toReal_ofReal (setIntegral_nonneg measurableSet_Ioi fun t _ => phi_nonneg t)]
  rfl

/-- `Q x = 1 - Φ(x)` with `Φ` the CDF of `N(0,1)`. -/
theorem Q_eq_one_sub_cdf (x : ℝ) : Q x = 1 - cdf (gaussianReal 0 1) x := by
  rw [Q_eq_gaussianReal, cdf_eq_real, ← probReal_compl_eq_one_sub measurableSet_Iic,
    compl_Iic]

/-- Item 1a: `Q` is antitone. -/
theorem Q_antitone : Antitone Q := by
  intro x y hxy
  exact setIntegral_mono_set integrable_phi.integrableOn
    (ae_of_all _ fun t => phi_nonneg t) (ae_of_all _ (Ioi_subset_Ioi hxy))

/-- Item 2 (Chernoff): `Q x ≤ exp (-x^2/2)` for `x ≥ 0`. -/
theorem Q_le_exp {x : ℝ} (hx : 0 ≤ x) : Q x ≤ rexp (-x ^ 2 / 2) := by
  have key : ∀ t ∈ Ioi x, phi t ≤ rexp (-x ^ 2 / 2) * gaussianPDFReal x 1 t := by
    intro t ht
    have ht' : x < t := ht
    simp only [phi_eq, gaussianPDFReal, NNReal.coe_one, mul_one]
    rw [mul_left_comm, ← Real.exp_add]
    gcongr
    nlinarith
  calc Q x ≤ ∫ t in Ioi x, rexp (-x ^ 2 / 2) * gaussianPDFReal x 1 t :=
        setIntegral_mono_on integrable_phi.integrableOn
          ((integrable_gaussianPDFReal x 1).const_mul _).integrableOn measurableSet_Ioi key
    _ ≤ ∫ t, rexp (-x ^ 2 / 2) * gaussianPDFReal x 1 t :=
        setIntegral_le_integral ((integrable_gaussianPDFReal x 1).const_mul _)
          (ae_of_all _ fun t => mul_nonneg (exp_pos _).le (gaussianPDFReal_nonneg _ _ _))
    _ = rexp (-x ^ 2 / 2) := by
        rw [integral_const_mul, integral_gaussianPDFReal_eq_one _ one_ne_zero, mul_one]

/-- The auxiliary function `h t = t/(t^2+1) φ(t)` of the Mills-ratio argument. -/
noncomputable def h (t : ℝ) : ℝ := t / (t ^ 2 + 1) * phi t

lemma hasDerivAt_neg_h (t : ℝ) :
    HasDerivAt (fun s => -h s) (phi t - 2 * phi t / (t ^ 2 + 1) ^ 2) t := by
  have h1 : t ^ 2 + 1 ≠ 0 := by positivity
  have hd1 : HasDerivAt (fun s : ℝ => s / (s ^ 2 + 1))
      ((1 * (t ^ 2 + 1) - t * (2 * t)) / (t ^ 2 + 1) ^ 2) t := by
    have := (hasDerivAt_id' t).div ((hasDerivAt_pow 2 t).add_const 1) h1
    convert this using 1
    norm_num
  have hd2 : HasDerivAt phi (phi t * (-t)) t := by
    have : phi = fun s => (√(2 * π))⁻¹ * rexp (-s ^ 2 / 2) := funext phi_eq
    rw [this]
    have := (((hasDerivAt_pow 2 t).neg.div_const 2).exp).const_mul (√(2 * π))⁻¹
    convert this using 1
    simp only [Pi.neg_apply]
    push_cast
    ring
  refine (hd1.mul hd2).neg.congr_deriv ?_
  field_simp
  ring

lemma tendsto_phi_atTop : Tendsto phi atTop (𝓝 0) := by
  have : phi = fun s => (√(2 * π))⁻¹ * rexp (-s ^ 2 / 2) := funext phi_eq
  rw [this]
  have h2 : Tendsto (fun s : ℝ => -s ^ 2 / 2) atTop atBot := by
    apply Tendsto.atBot_div_const two_pos
    exact tendsto_neg_atTop_atBot.comp (tendsto_pow_atTop two_ne_zero)
  simpa using (Real.tendsto_exp_atBot.comp h2).const_mul (√(2 * π))⁻¹

lemma tendsto_neg_h : Tendsto (fun s => -h s) atTop (𝓝 0) := by
  have : Tendsto h atTop (𝓝 0) := by
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds tendsto_phi_atTop
    · filter_upwards [eventually_ge_atTop 0] with s hs
      exact mul_nonneg (div_nonneg hs (by positivity)) (phi_nonneg s)
    · filter_upwards [eventually_ge_atTop 0] with s hs
      have : s / (s ^ 2 + 1) ≤ 1 := by
        rw [div_le_one (by positivity)]; nlinarith
      calc h s ≤ 1 * phi s := mul_le_mul_of_nonneg_right this (phi_nonneg s)
        _ = phi s := one_mul _
  simpa using this.neg

lemma integrable_deriv : Integrable (fun t => phi t - 2 * phi t / (t ^ 2 + 1) ^ 2) := by
  refine integrable_phi.sub ?_
  have : (fun t => 2 * phi t / (t ^ 2 + 1) ^ 2) = fun t => (2 / (t ^ 2 + 1) ^ 2) * phi t := by
    ext t; ring
  rw [this]
  refine integrable_phi.bdd_mul (c := 2) ?_ ?_
  · have hc : Continuous fun t : ℝ => 2 / (t ^ 2 + 1) ^ 2 :=
      continuous_const.div (((continuous_id.pow 2).add continuous_const).pow 2)
        (fun t : ℝ => (by positivity : (t ^ 2 + 1) ^ 2 ≠ 0))
    exact hc.aestronglyMeasurable
  · refine ae_of_all _ fun t => ?_
    rw [Real.norm_eq_abs, abs_of_nonneg (by positivity)]
    rw [div_le_iff₀ (by positivity)]
    nlinarith [sq_nonneg t, pow_two_nonneg (t ^ 2)]

/-- `∫_x^∞ (φ - 2φ/(t²+1)²) = x/(x²+1) φ(x)`. -/
lemma integral_deriv_eq (x : ℝ) :
    ∫ t in Ioi x, (phi t - 2 * phi t / (t ^ 2 + 1) ^ 2) = h x := by
  rw [integral_Ioi_of_hasDerivAt_of_tendsto (f := fun s => -h s)
    (hasDerivAt_neg_h x).continuousAt.continuousWithinAt
    (fun t _ => hasDerivAt_neg_h t) integrable_deriv.integrableOn tendsto_neg_h]
  ring

/-- Item 3 (Gordon / Mills lower bound); valid for every real `x`
(trivial for `x ≤ 0`), in particular for `x > 0` as in the paper. -/
theorem Q_ge_mills (x : ℝ) :
    (√(2 * π))⁻¹ * (x / (x ^ 2 + 1)) * rexp (-x ^ 2 / 2) ≤ Q x := by
  have : (√(2 * π))⁻¹ * (x / (x ^ 2 + 1)) * rexp (-x ^ 2 / 2) = h x := by
    rw [h, phi_eq]; ring
  rw [this, ← integral_deriv_eq]
  refine setIntegral_mono integrable_deriv.integrableOn integrable_phi.integrableOn
    fun t => ?_
  have : 0 ≤ 2 * phi t / (t ^ 2 + 1) ^ 2 := by
    have := phi_nonneg t; positivity
  linarith

/-- Item 4: for `x ≥ 1`, `Q x ≥ exp(-x²/2)/(2√(2π) x)`. -/
theorem Q_ge_simple {x : ℝ} (hx : 1 ≤ x) :
    rexp (-x ^ 2 / 2) / (2 * √(2 * π) * x) ≤ Q x := by
  refine le_trans ?_ (Q_ge_mills x)
  have hx0 : 0 < x := by linarith
  have hs : 0 < √(2 * π) := by positivity
  have hfrac : 1 / (2 * x) ≤ x / (x ^ 2 + 1) := by
    rw [div_le_div_iff₀ (by positivity) (by positivity)]; nlinarith
  calc rexp (-x ^ 2 / 2) / (2 * √(2 * π) * x)
      = (√(2 * π))⁻¹ * (1 / (2 * x)) * rexp (-x ^ 2 / 2) := by
        field_simp
    _ ≤ (√(2 * π))⁻¹ * (x / (x ^ 2 + 1)) * rexp (-x ^ 2 / 2) := by
        gcongr

/-- Item 1b: `Q x > 0` for every `x`. -/
theorem Q_pos (x : ℝ) : 0 < Q x := by
  have h1 : 0 < rexp (-(max x 1) ^ 2 / 2) / (2 * √(2 * π) * max x 1) := by
    have : 0 < max x 1 := lt_of_lt_of_le one_pos (le_max_right _ _)
    positivity
  exact h1.trans_le ((Q_ge_simple (le_max_right x 1)).trans (Q_antitone (le_max_left x 1)))

/-- Paper Lemma 2, eq. (Q_lower), two-sided form for `x > 0`. -/
theorem Q_bounds {x : ℝ} (hx : 0 < x) :
    (√(2 * π))⁻¹ * (x / (x ^ 2 + 1)) * rexp (-x ^ 2 / 2) ≤ Q x ∧
      Q x ≤ rexp (-x ^ 2 / 2) :=
  ⟨Q_ge_mills x, Q_le_exp hx.le⟩

/-- Paper Lemma 2, eq. (Q_lower_simple), for `x ≥ 1`. -/
theorem Q_bounds_simple {x : ℝ} (hx : 1 ≤ x) :
    rexp (-x ^ 2 / 2) / (2 * √(2 * π) * x) ≤ Q x ∧ Q x ≤ rexp (-x ^ 2 / 2) :=
  ⟨Q_ge_simple hx, Q_le_exp (by linarith)⟩

/-! ## Proposition 1 (equivalent channel): linear combinations of i.i.d. Gaussian noise -/

/-- `Q x = P(Z ≥ x)` as well (the boundary point is null). -/
theorem Q_eq_gaussianReal_Ici (x : ℝ) : Q x = (gaussianReal 0 1).real (Ici x) := by
  rw [measureReal_def, gaussianReal_apply_eq_integral _ one_ne_zero, integral_Ici_eq_integral_Ioi]
  change Q x = (ENNReal.ofReal (∫ t in Ioi x, phi t)).toReal
  rw [ENNReal.toReal_ofReal (setIntegral_nonneg measurableSet_Ioi fun t _ => phi_nonneg t)]
  rfl

section Channel

variable {Ω : Type*} [MeasurableSpace Ω] {P : Measure Ω}

/-- A finite sum of independent Gaussians is Gaussian (means and variances add). -/
theorem hasLaw_sum_gaussian {ι : Type*} {X : ι → Ω → ℝ} {m : ι → ℝ} {v : ι → ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ i, Measurable (X i))
    (hX : ∀ i, HasLaw (X i) (gaussianReal (m i) (v i)) P) (s : Finset ι)
    [IsProbabilityMeasure P] :
    HasLaw (∑ i ∈ s, X i) (gaussianReal (∑ i ∈ s, m i) (∑ i ∈ s, v i)) P := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    refine ⟨aemeasurable_const, ?_⟩
    rw [Finset.sum_empty, Finset.sum_empty, Finset.sum_empty, gaussianReal_zero_var,
      show (0 : Ω → ℝ) = fun _ => (0 : ℝ) from rfl, Measure.map_const]
    simp
  | insert a s ha ih =>
    rw [Finset.sum_insert ha, Finset.sum_insert ha, Finset.sum_insert ha]
    have hm : Measurable (∑ i ∈ s, X i) := by
      rw [Finset.sum_fn]; exact Finset.measurable_sum s fun i _ => hmeas i
    refine ⟨((hmeas a).add hm).aemeasurable, ?_⟩
    exact gaussianReal_add_gaussianReal_of_indepFun
      (hind.indepFun_finsetSum_of_notMem hmeas ha).symm (hX a) ih

/-- eq:channel_model: if `ε_j` are i.i.d. `N(0, σ²)` then `∑ a_j ε_j ~ N(0, σ² ∑ a_j²)`. -/
theorem hasLaw_weighted_sum {N : ℕ} {ε : Fin N → Ω → ℝ} {σ : ℝ} (a : Fin N → ℝ)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (NNReal.mk (σ ^ 2) (sq_nonneg σ))) P) [IsProbabilityMeasure P] :
    HasLaw (fun ω => ∑ j, a j * ε j ω)
      (gaussianReal 0 (NNReal.mk (σ ^ 2 * ∑ j, a j ^ 2) (by positivity))) P := by
  have h := hasLaw_sum_gaussian (X := fun j ω => a j * ε j ω) (m := fun _ => 0)
    (v := fun j => NNReal.mk (a j ^ 2) (sq_nonneg _) * NNReal.mk (σ ^ 2) (sq_nonneg σ))
    (hind.comp (fun j x => a j * x) (fun j => measurable_const_mul (a j)))
    (fun j => (hmeas j).const_mul (a j))
    (fun j => by
      have := gaussianReal_const_mul (hε j) (a j)
      rwa [mul_zero] at this) Finset.univ
  convert h using 1
  · ext ω; simp [Finset.sum_apply]
  · congr 1
    · simp
    · ext
      rw [NNReal.coe_sum]
      simp [Finset.mul_sum, mul_comm]

/-- If `S ~ N(0, s²)` with `s > 0`, then `P(μ + S ≥ 0) = Q(-μ/s)`. -/
theorem prob_nonneg_eq_Q {S : Ω → ℝ} {μ s : ℝ} (hs : 0 < s)
    (hS : HasLaw S (gaussianReal 0 (NNReal.mk (s ^ 2) (sq_nonneg s))) P) :
    P.real {ω | 0 ≤ μ + S ω} = Q (-μ / s) := by
  have hms : MeasurableSet {x : ℝ | 0 ≤ μ + x} :=
    measurableSet_le measurable_const (measurable_const_add μ)
  rw [hS.measureReal_eq (p := fun x => 0 ≤ μ + x) hms]
  have hmap : (gaussianReal 0 1).map (s * ·) = gaussianReal 0 (NNReal.mk (s ^ 2) (sq_nonneg s)) := by
    rw [gaussianReal_map_const_mul]
    congr 1
    · simp
    · ext; simp
  rw [← hmap, map_measureReal_apply (measurable_const_mul s) hms,
    Q_eq_gaussianReal_Ici]
  congr 1
  ext x
  simp only [mem_preimage, mem_ofPred_eq, mem_Ici]
  rw [div_le_iff₀ hs]
  constructor <;> intro h <;> nlinarith

/-- Prop. 1 for ECOC columns: `a_j ∈ {-1,0,1}` with `d > 0` nonzero entries and i.i.d.
`N(0,σ²)` noise give `P(μ + ∑ a_j ε_j ≥ 0) = Q(-μ/(σ√d))`. -/
theorem prob_channel_eq_Q {N : ℕ} {ε : Fin N → Ω → ℝ} {σ μ : ℝ} (hσ : 0 < σ)
    (a : Fin N → ℝ) (ha : ∀ j, a j = -1 ∨ a j = 0 ∨ a j = 1)
    (hd : 0 < (Finset.univ.filter (fun j => a j ≠ 0)).card)
    (hind : iIndepFun ε P) (hmeas : ∀ j, Measurable (ε j))
    (hε : ∀ j, HasLaw (ε j) (gaussianReal 0 (NNReal.mk (σ ^ 2) (sq_nonneg σ))) P) [IsProbabilityMeasure P] :
    P.real {ω | 0 ≤ μ + ∑ j, a j * ε j ω} =
      Q (-μ / (σ * √((Finset.univ.filter (fun j => a j ≠ 0)).card : ℝ))) := by
  set d := (Finset.univ.filter (fun j => a j ≠ 0)).card with hd_def
  have hsum : ∑ j, a j ^ 2 = (d : ℝ) := by
    rw [hd_def, Finset.card_filter, Nat.cast_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    rcases ha j with h | h | h <;> simp [h]
  have hpos : 0 < σ * √(d : ℝ) := mul_pos hσ (Real.sqrt_pos.mpr (by exact_mod_cast hd))
  refine prob_nonneg_eq_Q hpos ?_
  convert hasLaw_weighted_sum a hind hmeas hε using 3
  rw [hsum, mul_pow, Real.sq_sqrt (Nat.cast_nonneg _)]

end Channel

end EcocProofs.QFunction


==> anc/EcocReliability/EcocProofs/Reliability.lean <==
import Mathlib
import EcocProofs.Theorem2

/-!
# The asymptotic layer: reliability function (Sec. 6, App. F/D/G)

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers* (`ecoc_reliability_en_submit.tex`).

All statements are abstract real-analysis statements over sequences indexed by
`M : ℕ` (the number of classes), with limits along `Filter.atTop`.
-/

open Filter Topology Real

namespace EcocProofs.Reliability

/-! ## 1. Proposition `prop:reliability` (core, App. `app:reliability`) -/

/-- **Proposition 8, core.** Let `d_M → ∞`, `P_M > 0`, `ρ_M ≥ 0` with
`ρ_M² / (2 d_M) → e > 0`. If eventually
`P_M ≤ K_M exp(-ρ_M²/2)` (union + Chernoff; `K_M = M - 1`) with
`log K_M / d_M → 0`, and eventually, whenever `ρ_M ≥ 1`,
`exp(-ρ_M²/2) / (2 √(2π) ρ_M) ≤ P_M` (Lemma `lem:Q_bounds`), then
`-log P_M / d_M → e`. (Here `ρ` plays the role of `ρ₁₂ = ρ_min`.) -/
theorem reliability_core {d P ρ K : ℕ → ℝ} {e : ℝ} (he : 0 < e)
    (hd : Tendsto d atTop atTop) (hP : ∀ᶠ M in atTop, 0 < P M)
    (hρ : ∀ᶠ M in atTop, 0 ≤ ρ M)
    (hexp : Tendsto (fun M => ρ M ^ 2 / (2 * d M)) atTop (𝓝 e))
    (hK : Tendsto (fun M => Real.log (K M) / d M) atTop (𝓝 0))
    (hup : ∀ᶠ M in atTop, P M ≤ K M * Real.exp (-(ρ M ^ 2 / 2)))
    (hlow : ∀ᶠ M in atTop, 1 ≤ ρ M →
      Real.exp (-(ρ M ^ 2 / 2)) / (2 * Real.sqrt (2 * π) * ρ M) ≤ P M) :
    Tendsto (fun M => -Real.log (P M) / d M) atTop (𝓝 e) := by
  have hdpos : ∀ᶠ M in atTop, 0 < d M := hd.eventually_gt_atTop 0
  -- `ρ_M ≥ 1` eventually
  have hρ1 : ∀ᶠ M in atTop, 1 ≤ ρ M := by
    filter_upwards [hexp.eventually (lt_mem_nhds (half_lt_self he)),
      hd.eventually_ge_atTop (1 / e), hdpos, hρ] with M h1 h2 h3 h4
    rw [lt_div_iff₀ (by positivity)] at h1
    have : 1 ≤ e * d M := by
      rw [div_le_iff₀ he] at h2; linarith
    by_contra hc
    push Not at hc
    nlinarith
  -- `ρ_M / d_M → 0`
  have hρd : Tendsto (fun M => ρ M / d M) atTop (𝓝 0) := by
    have h2d : Tendsto (fun M => 2 * (d M)⁻¹) atTop (𝓝 0) := by
      simpa using (hd.inv_tendsto_atTop).const_mul 2
    have hsq := ((hexp.mul h2d).sqrt)
    rw [mul_zero, Real.sqrt_zero] at hsq
    refine hsq.congr' ?_
    filter_upwards [hdpos, hρ] with M h1 h2
    rw [show ρ M ^ 2 / (2 * d M) * (2 * (d M)⁻¹) = (ρ M / d M) ^ 2 by
      field_simp]
    exact Real.sqrt_sq (div_nonneg h2 h1.le)
  -- `log ρ_M / d_M → 0`
  have hlogρ : Tendsto (fun M => Real.log (ρ M) / d M) atTop (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hρd ?_ ?_
    · filter_upwards [hdpos, hρ1] with M h1 h2
      exact div_nonneg (Real.log_nonneg h2) h1.le
    · filter_upwards [hdpos, hρ1] with M h1 h2
      exact div_le_div_of_nonneg_right (Real.log_le_self (by linarith)) h1.le
  have hc : Tendsto (fun M => Real.log (2 * Real.sqrt (2 * π)) / d M) atTop (𝓝 0) := by
    simpa [div_eq_mul_inv] using
      (hd.inv_tendsto_atTop).const_mul (Real.log (2 * Real.sqrt (2 * π)))
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le'
    (g := fun M => -(Real.log (K M) / d M) + ρ M ^ 2 / (2 * d M))
    (h := fun M => ρ M ^ 2 / (2 * d M) + Real.log (2 * Real.sqrt (2 * π)) / d M
      + Real.log (ρ M) / d M) ?_ ?_ ?_ ?_
  · simpa using hK.neg.add hexp
  · simpa using (hexp.add hc).add hlogρ
  · -- lower bound on `-log P / d` from the union/Chernoff upper bound on `P`
    filter_upwards [hdpos, hP, hup] with M h1 h2 h3
    have hKpos : 0 < K M := by
      by_contra hk; push Not at hk
      have : K M * Real.exp (-(ρ M ^ 2 / 2)) ≤ 0 :=
        mul_nonpos_of_nonpos_of_nonneg hk (Real.exp_pos _).le
      linarith
    have := Real.log_le_log h2 h3
    rw [Real.log_mul hKpos.ne' (Real.exp_pos _).ne', Real.log_exp] at this
    rw [show -(Real.log (K M) / d M) + ρ M ^ 2 / (2 * d M)
        = (-Real.log (K M) + ρ M ^ 2 / 2) / d M by field_simp]
    exact div_le_div_of_nonneg_right (by linarith) h1.le
  · -- upper bound on `-log P / d` from the Mills-ratio lower bound on `P`
    filter_upwards [hdpos, hP, hρ1, hlow] with M h1 h2 h3 h4
    have h4 := h4 h3
    have hcpos : 0 < 2 * Real.sqrt (2 * π) := by positivity
    have hρpos : 0 < ρ M := by linarith
    have := Real.log_le_log (by positivity) h4
    rw [Real.log_div (Real.exp_pos _).ne' (by positivity), Real.log_exp,
      Real.log_mul hcpos.ne' hρpos.ne'] at this
    rw [show ρ M ^ 2 / (2 * d M) + Real.log (2 * Real.sqrt (2 * π)) / d M
        + Real.log (ρ M) / d M
        = (ρ M ^ 2 / 2 + Real.log (2 * Real.sqrt (2 * π)) + Real.log (ρ M)) / d M by
      field_simp]
    exact div_le_div_of_nonneg_right (by linarith) h1.le

/-! ## 2. Corollary `cor:EMDR_reliability` -/

/-- **Corollary 3.** If `λ P_M ≤ Δ_M ≤ θ₁ P_M` eventually with constants
`λ, θ₁ > 0` (Proposition `prop:Delta_basic`), and `-log P_M / d_M → e`, then
`-log Δ_M / d_M → e`. Only positivity of `λ, θ₁` is used. -/
theorem emdr_reliability {d P Δ : ℕ → ℝ} {e lam θ₁ : ℝ} (hlam : 0 < lam) (hθ : 0 < θ₁)
    (hd : Tendsto d atTop atTop) (hP : ∀ᶠ M in atTop, 0 < P M)
    (hlo : ∀ᶠ M in atTop, lam * P M ≤ Δ M) (hhi : ∀ᶠ M in atTop, Δ M ≤ θ₁ * P M)
    (hrel : Tendsto (fun M => -Real.log (P M) / d M) atTop (𝓝 e)) :
    Tendsto (fun M => -Real.log (Δ M) / d M) atTop (𝓝 e) := by
  have hdpos : ∀ᶠ M in atTop, 0 < d M := hd.eventually_gt_atTop 0
  have hc : ∀ c : ℝ, Tendsto (fun M => c / d M) atTop (𝓝 0) := fun c => by
    simpa [div_eq_mul_inv] using (hd.inv_tendsto_atTop).const_mul c
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le'
    (g := fun M => -Real.log θ₁ / d M + -Real.log (P M) / d M)
    (h := fun M => -Real.log lam / d M + -Real.log (P M) / d M) ?_ ?_ ?_ ?_
  · simpa using (hc _).add hrel
  · simpa using (hc _).add hrel
  · filter_upwards [hdpos, hP, hlo, hhi] with M h1 h2 h3 h4
    have hΔ : 0 < Δ M := lt_of_lt_of_le (by positivity) h3
    have := Real.log_le_log hΔ h4
    rw [Real.log_mul hθ.ne' h2.ne'] at this
    rw [← add_div]
    exact div_le_div_of_nonneg_right (by linarith) h1.le
  · filter_upwards [hdpos, hP, hlo] with M h1 h2 h3
    have := Real.log_le_log (by positivity) h3
    rw [Real.log_mul hlam.ne' h2.ne'] at this
    rw [← add_div]
    exact div_le_div_of_nonneg_right (by linarith) h1.le

/-! ## 3. Lemma `lem:mu_asymptotic` ⇒ Proposition `prop:reliability` -/

/-- **Lemma 6 ⇒ exponent.** If `μ_M / (d_M/2) → L`, `s2_M → v > 0` and
`ρ_M = -μ_M / √(d_M s2_M)`, then `ρ_M² / (2 d_M) → L² / (8 v)`.
With `s2 = σ²` this is `ρ₁₂²/(2d) → e_lower` (App. `app:mu_asymptotic`, Step 5);
with `s2 = σ²_eff(1,2)`, `d_H = d` it is the tightness step of Theorem 2 part 1. -/
theorem rho_sq_tendsto {d μ s2 ρ : ℕ → ℝ} {L v : ℝ} (hv : 0 < v)
    (hdpos : ∀ᶠ M in atTop, 0 < d M) (hs2 : Tendsto s2 atTop (𝓝 v))
    (hμ : Tendsto (fun M => μ M / (d M / 2)) atTop (𝓝 L))
    (hρ : ∀ᶠ M in atTop, ρ M = -μ M / Real.sqrt (d M * s2 M)) :
    Tendsto (fun M => ρ M ^ 2 / (2 * d M)) atTop (𝓝 (L ^ 2 / (8 * v))) := by
  have h := (hμ.pow 2).div (hs2.const_mul 8) (by positivity)
  refine h.congr' ?_
  filter_upwards [hdpos, hs2.eventually (lt_mem_nhds hv), hρ] with M h1 h2 h3
  show (μ M / (d M / 2)) ^ 2 / (8 * s2 M) = ρ M ^ 2 / (2 * d M)
  rw [h3, div_pow (-μ M), neg_sq, Real.sq_sqrt (by positivity)]
  field_simp
  ring

/-- Constant-noise form: `ρ_M = -μ_M / (σ √d_M)` and `μ_M/(d_M/2) → L` give
`ρ_M²/(2 d_M) → L²/(8σ²)`. -/
theorem rho_sq_tendsto_sigma {d μ ρ : ℕ → ℝ} {L σ : ℝ} (hσ : 0 < σ)
    (hdpos : ∀ᶠ M in atTop, 0 < d M)
    (hμ : Tendsto (fun M => μ M / (d M / 2)) atTop (𝓝 L))
    (hρ : ∀ᶠ M in atTop, ρ M = -μ M / (σ * Real.sqrt (d M))) :
    Tendsto (fun M => ρ M ^ 2 / (2 * d M)) atTop (𝓝 (L ^ 2 / (8 * σ ^ 2))) := by
  refine rho_sq_tendsto (s2 := fun _ => σ ^ 2) (by positivity) hdpos tendsto_const_nhds hμ ?_
  filter_upwards [hdpos, hρ] with M h1 h2
  rw [h2, Real.sqrt_mul h1.le, Real.sqrt_sq hσ.le, mul_comm]

/-- `d(n, M) = 2 · C(M-2, n-1)`: minimum distance of the `n`vR code for `2n < M`, the regime of all
asymptotic results here. For `2n = M` the paper uses `C(M-2, n-1)`; see `NvR.dnvR`. -/
def dnvR (n M : ℕ) : ℕ := 2 * Nat.choose (M - 2) (n - 1)

/-- For 2vR, `d(2, M) = 2 (M - 2)`. -/
theorem dnvR_two (M : ℕ) : dnvR 2 M = 2 * (M - 2) := by
  simp [dnvR]

lemma le_choose_of_lt {m k : ℕ} (hk : 1 ≤ k) (hkm : k < m) : m ≤ Nat.choose m k := by
  obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
  induction m with
  | zero => omega
  | succ m ih =>
    rw [Nat.choose_succ_succ]
    show m + 1 ≤ m.choose j + m.choose (j + 1)
    rcases Nat.lt_or_ge (j + 1) m with h | h
    · have := ih h
      have := Nat.choose_pos (show j ≤ m by omega)
      omega
    · obtain rfl : m = j + 1 := by omega
      simp

/-- `d(n,M) ≥ M - 2` once `M > n + 1` (`n ≥ 2`). -/
theorem dnvR_ge {n M : ℕ} (hn : 2 ≤ n) (hM : n + 1 < M) :
    M - 2 ≤ dnvR n M := by
  have := le_choose_of_lt (m := M - 2) (k := n - 1) (by omega) (by omega)
  unfold dnvR; omega

/-- `log (M - 1) / (M - 2) → 0`. -/
lemma log_div_tendsto :
    Tendsto (fun M : ℕ => Real.log ((M : ℝ) - 1) / ((M : ℝ) - 2)) atTop (𝓝 0) := by
  have h := (Real.tendsto_pow_log_div_mul_add_atTop 1 (-1) 1 one_ne_zero).comp
    ((tendsto_natCast_atTop_atTop (R := ℝ)).atTop_add (tendsto_const_nhds (x := (-1 : ℝ))))
  refine h.congr fun M => ?_
  simp only [Function.comp, pow_one, one_mul]
  congr 1; ring

/-- **`log (M-1) = o(d(n,M))`** for every fixed `n ≥ 2` (in particular 2vR). -/
theorem log_div_dnvR_tendsto {n : ℕ} (hn : 2 ≤ n) :
    Tendsto (fun M : ℕ => Real.log ((M : ℝ) - 1) / (dnvR n M : ℝ)) atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds log_div_tendsto ?_ ?_
  · filter_upwards [eventually_ge_atTop 2] with M hM
    have : (1 : ℝ) ≤ (M : ℝ) - 1 := by
      have : (2 : ℝ) ≤ M := by exact_mod_cast hM
      linarith
    exact div_nonneg (Real.log_nonneg this) (by positivity)
  · filter_upwards [eventually_ge_atTop (n + 3)] with M hM
    have h1 : (1 : ℝ) ≤ (M : ℝ) - 1 := by
      have : (n + 3 : ℝ) ≤ M := by exact_mod_cast hM
      linarith
    have hge := dnvR_ge (n := n) (M := M) hn (by omega)
    have h2 : (M : ℝ) - 2 ≤ (dnvR n M : ℝ) := by
      have : ((M - 2 : ℕ) : ℝ) = (M : ℝ) - 2 := by
        rw [Nat.cast_sub (by omega)]; norm_num
      rw [← this]; exact_mod_cast hge
    have h3 : (0 : ℝ) < (M : ℝ) - 2 := by
      have : (n + 3 : ℝ) ≤ M := by exact_mod_cast hM
      linarith
    exact div_le_div_of_nonneg_left (Real.log_nonneg h1) h3 h2

/-- `d(n,M) → ∞` for fixed `n ≥ 2`. -/
theorem dnvR_tendsto {n : ℕ} (hn : 2 ≤ n) :
    Tendsto (fun M : ℕ => (dnvR n M : ℝ)) atTop atTop := by
  refine tendsto_atTop_mono' atTop ?_
    ((tendsto_natCast_atTop_atTop (R := ℝ)).atTop_add (tendsto_const_nhds (x := (-2 : ℝ))))
  filter_upwards [eventually_ge_atTop (n + 3)] with M hM
  have hge := dnvR_ge (n := n) (M := M) hn (by omega)
  have : ((M - 2 : ℕ) : ℝ) = (M : ℝ) - 2 := by
    rw [Nat.cast_sub (by omega)]; norm_num
  have h2 : (M : ℝ) - 2 ≤ (dnvR n M : ℝ) := by rw [← this]; exact_mod_cast hge
  linarith

/-- **Proposition 8 + Corollary 3 + Lemma 6, assembled.** For the minimum
distance `d_M → ∞`, the pairwise mean `μ_M` with `μ_M/(d_M/2) → L < 0`,
`ρ_M = -μ_M/(σ√d_M)`, the sandwich on `P_M` (with multiplicity `K_M`,
`log K_M / d_M → 0`) and `λP_M ≤ Δ_M ≤ θ₁P_M`, the excess error rate satisfies
`-log Δ_M / d_M → L²/(8σ²) = e_lower`. -/
theorem emdr_reliability_value {d μ ρ P Δ K : ℕ → ℝ} {L σ lam θ₁ : ℝ}
    (hL : L < 0) (hσ : 0 < σ) (hlam : 0 < lam) (hθ : 0 < θ₁)
    (hd : Tendsto d atTop atTop)
    (hμ : Tendsto (fun M => μ M / (d M / 2)) atTop (𝓝 L))
    (hρ : ∀ᶠ M in atTop, ρ M = -μ M / (σ * Real.sqrt (d M)))
    (hP : ∀ᶠ M in atTop, 0 < P M)
    (hK : Tendsto (fun M => Real.log (K M) / d M) atTop (𝓝 0))
    (hup : ∀ᶠ M in atTop, P M ≤ K M * Real.exp (-(ρ M ^ 2 / 2)))
    (hlow : ∀ᶠ M in atTop, 1 ≤ ρ M →
      Real.exp (-(ρ M ^ 2 / 2)) / (2 * Real.sqrt (2 * π) * ρ M) ≤ P M)
    (hlo : ∀ᶠ M in atTop, lam * P M ≤ Δ M) (hhi : ∀ᶠ M in atTop, Δ M ≤ θ₁ * P M) :
    Tendsto (fun M => -Real.log (Δ M) / d M) atTop (𝓝 (L ^ 2 / (8 * σ ^ 2))) := by
  have hdpos : ∀ᶠ M in atTop, 0 < d M := hd.eventually_gt_atTop 0
  have hexp := rho_sq_tendsto_sigma hσ hdpos hμ hρ
  have hρ0 : ∀ᶠ M in atTop, 0 ≤ ρ M := by
    filter_upwards [hdpos, hρ, hμ.eventually (gt_mem_nhds hL)] with M h1 h2 h3
    rw [h2]
    have : μ M < 0 := by
      by_contra hc; push Not at hc
      have : 0 ≤ μ M / (d M / 2) := div_nonneg hc (by positivity)
      linarith
    exact div_nonneg (by linarith) (by positivity)
  exact emdr_reliability hlam hθ hd hP hlo hhi
    (reliability_core (by have : 0 < L ^ 2 := by nlinarith
                          positivity) hd hP hρ0 hexp hK hup hlow)

/-! ## 4. Corollary `th:exhaustive_tight` (App. `app:exhaustive`) -/

/-- Length of the Exhaustive Code, `N_exh = 2^{M-1} - 1`. -/
noncomputable def Nexh (M : ℕ) : ℝ := 2 ^ (M - 1) - 1
/-- Minimum distance of the Exhaustive Code, `d_exh = 2^{M-2}`. -/
noncomputable def dexh (M : ℕ) : ℝ := 2 ^ (M - 2)

/-- `δ_exh = d_exh / N_exh ∈ (1/2, 1]` for `M ≥ 2`. -/
theorem exh_ratio {M : ℕ} (hM : 2 ≤ M) :
    1 / 2 < dexh M / Nexh M ∧ dexh M / Nexh M ≤ 1 := by
  obtain ⟨m, rfl⟩ : ∃ m, M = m + 2 := ⟨M - 2, by omega⟩
  simp only [Nexh, dexh, show m + 2 - 1 = m + 1 by omega, show m + 2 - 2 = m by omega, pow_succ]
  have h1 : (1 : ℝ) ≤ 2 ^ m := one_le_pow₀ (by norm_num)
  have hN : (0 : ℝ) < 2 ^ m * 2 - 1 := by linarith
  constructor
  · rw [lt_div_iff₀ hN]; linarith
  · rw [div_le_one hN]; linarith

/-- `d_exh > N_exh / 2` for `M ≥ 2`. -/
theorem exh_half_lt {M : ℕ} (hM : 2 ≤ M) : Nexh M / 2 < dexh M := by
  obtain ⟨m, rfl⟩ : ∃ m, M = m + 2 := ⟨M - 2, by omega⟩
  simp only [Nexh, dexh, show m + 2 - 1 = m + 1 by omega, show m + 2 - 2 = m by omega, pow_succ]
  linarith

/-- `M - 1 = log₂(N_exh + 1) ≤ exp(ζ N_exh)` eventually, for any `ζ > 0`. -/
theorem exh_mult_le {ζ : ℝ} (hζ : 0 < ζ) :
    ∀ᶠ M : ℕ in atTop, (M : ℝ) - 1 ≤ Real.exp (ζ * Nexh M) := by
  -- first in terms of `m = M - 1`
  have hlim : Tendsto (fun m : ℕ => (1 + ζ) * ((m : ℝ) ^ 1 / 2 ^ m)) atTop (𝓝 0) := by
    simpa using (tendsto_pow_const_div_const_pow_of_one_lt 1 (by norm_num : (1 : ℝ) < 2)).const_mul
      (1 + ζ)
  have hm : ∀ᶠ m : ℕ in atTop, (m : ℝ) ≤ Real.exp (ζ * (2 ^ m - 1)) := by
    filter_upwards [hlim.eventually (gt_mem_nhds hζ), eventually_ge_atTop 1] with m h1 h2
    have h2' : (1 : ℝ) ≤ m := by exact_mod_cast h2
    have hp : (0 : ℝ) < 2 ^ m := by positivity
    rw [pow_one, mul_div_assoc', div_lt_iff₀ hp] at h1
    have := Real.add_one_le_exp (ζ * (2 ^ m - 1))
    nlinarith
  filter_upwards [(tendsto_sub_atTop_nat 1).eventually hm, eventually_ge_atTop 1] with M h1 h2
  rw [Nexh]
  have : ((M - 1 : ℕ) : ℝ) = (M : ℝ) - 1 := by rw [Nat.cast_sub h2]; norm_num
  rwa [this] at h1

/-- Exhaustive Code, upper bound: for `κ ≥ 0`, `ζ > 0`, eventually
`(M - 1) exp(-d_exh κ) ≤ exp(-N_exh (κ/2 - ζ))`. -/
theorem exh_upper_aux {κ ζ : ℝ} (hκ : 0 ≤ κ) (hζ : 0 < ζ) :
    ∀ᶠ M : ℕ in atTop,
      ((M : ℝ) - 1) * Real.exp (-(dexh M * κ)) ≤ Real.exp (-(Nexh M * (κ / 2 - ζ))) := by
  filter_upwards [exh_mult_le hζ, eventually_ge_atTop 2] with M h1 h2
  have hd := exh_half_lt h2
  have hM1 : (0 : ℝ) ≤ (M : ℝ) - 1 := by
    have : (2 : ℝ) ≤ M := by exact_mod_cast h2
    linarith
  calc ((M : ℝ) - 1) * Real.exp (-(dexh M * κ))
      ≤ Real.exp (ζ * Nexh M) * Real.exp (-(Nexh M / 2 * κ)) := by
        gcongr
    _ = Real.exp (-(Nexh M * (κ / 2 - ζ))) := by rw [← Real.exp_add]; ring_nf

/-- **Corollary `th:exhaustive_tight`, upper bound (eq. `exh_upper`).** -/
theorem exh_upper {Δ : ℕ → ℝ} {κ ζ : ℝ} (hκ : 0 ≤ κ) (hζ : 0 < ζ)
    (hΔ : ∀ᶠ M in atTop, Δ M ≤ ((M : ℝ) - 1) * Real.exp (-(dexh M * κ))) :
    ∀ᶠ M in atTop, Δ M ≤ Real.exp (-(Nexh M * (κ / 2 - ζ))) := by
  filter_upwards [hΔ, exh_upper_aux hκ hζ] with M h1 h2
  exact h1.trans h2

/-- Exhaustive Code, lower-bound prefactor: `(ρ^U)² = 2 d_exh e` lies in
`(N_exh e, 2 N_exh e]`, so `ρ^U = Θ(√N_exh)` and `1/ρ^U = Θ(1/√N_exh)`. -/
theorem exh_rhoU_sq {M : ℕ} (hM : 2 ≤ M) {e : ℝ} (he : 0 < e) :
    Nexh M * e < 2 * dexh M * e ∧ 2 * dexh M * e ≤ 2 * Nexh M * e := by
  have h1 := exh_half_lt hM
  have h2 := (exh_ratio hM).2
  have hN : 0 < Nexh M := by
    obtain ⟨m, rfl⟩ : ∃ m, M = m + 2 := ⟨M - 2, by omega⟩
    simp only [Nexh, show m + 2 - 1 = m + 1 by omega, pow_succ]
    have : (1 : ℝ) ≤ 2 ^ m := one_le_pow₀ (by norm_num)
    linarith
  rw [div_le_one hN] at h2
  constructor <;> nlinarith

/-! ## 5. Theorem `th:correlated`: extras -/

section Correlated
open Matrix EcocProofs.Correlated

variable {M N : ℕ}

/-- Signed table `2W - 11ᵀ`. -/
def signMat (W : Matrix (Fin M) (Fin N) ℝ) : Matrix (Fin M) (Fin N) ℝ :=
  Matrix.of fun i j => 2 * W i j - 1

lemma signMat_eq (W : Matrix (Fin M) (Fin N) ℝ) : signMat W = (2 : ℝ) • W - Correlated.J M N := by
  ext i j; simp [signMat, Correlated.J]

/-- Orientation-symmetric covariance `Σ' = v₀ I + v_c (2W-J)ᵀ(2W-J) + v_z 11ᵀ`
(class components entering with the sign of their side). -/
def covSym (W : Matrix (Fin M) (Fin N) ℝ) (v₀ vc vz : ℝ) : Matrix (Fin N) (Fin N) ℝ :=
  v₀ • (1 : Matrix (Fin N) (Fin N) ℝ) + vc • ((signMat W)ᵀ * signMat W) + vz • Correlated.J N N

/-- `(e_b - e_a)ᵀ (2W - J) s = 2 ‖s‖²` (`= 2 d_H` for a 0/1 table), for `s = c_b - c_a`.
This holds for any real table `W`. -/
theorem signMat_diff (W : Matrix (Fin M) (Fin N) ℝ) (a b : Fin M) :
    (signMat W *ᵥ sdiff W a b) b - (signMat W *ᵥ sdiff W a b) a
      = 2 * (sdiff W a b ⬝ᵥ sdiff W a b) := by
  simp only [mulVec, dotProduct, signMat, of_apply, Correlated.sdiff, ← Finset.sum_sub_distrib,
    Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  ring

/-- **Orientation-symmetric floor** (remark after Theorem 2):
`d_eff = d_H² / (sᵀ Σ' s) ≤ 1 / (2 σ_c²)`. -/
theorem deff_le_sym (W : Matrix (Fin M) (Fin N) ℝ) {a b : Fin M} (hab : a ≠ b)
    {v₀ vc vz : ℝ} (h₀ : 0 ≤ v₀) (hc : 0 < vc) (hz : 0 ≤ vz)
    (hs : sdiff W a b ≠ 0) :
    (sdiff W a b ⬝ᵥ sdiff W a b) ^ 2 / (sdiff W a b ⬝ᵥ covSym W v₀ vc vz *ᵥ sdiff W a b)
      ≤ 1 / (2 * vc) := by
  set s := sdiff W a b
  set u := signMat W *ᵥ s
  set D := s ⬝ᵥ s
  have hq : s ⬝ᵥ covSym W v₀ vc vz *ᵥ s = v₀ * D + vc * ∑ i, u i ^ 2 + vz * (∑ j, s j) ^ 2 := by
    simp only [covSym, add_mulVec, smul_mulVec, dotProduct_add, dotProduct_smul,
      one_mulVec, quad_gram, quad_J, smul_eq_mul, u, D]
  have hD : 0 < D := by
    obtain ⟨j, hj⟩ := Function.ne_iff.mp hs
    simp only [D, dotProduct]
    exact Finset.sum_pos' (fun i _ => mul_self_nonneg _)
      ⟨j, Finset.mem_univ _, mul_self_pos.mpr hj⟩
  have hpair : u a ^ 2 + u b ^ 2 ≤ ∑ i, u i ^ 2 := by
    rw [← Finset.sum_pair (f := fun i => u i ^ 2) hab]
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun i _ _ => sq_nonneg _)
  have hdiff : u b - u a = 2 * D := signMat_diff W a b
  -- `(2D)² ≤ 2 (u_a² + u_b²)`, hence `∑ uᵢ² ≥ 2 D²`
  have hu : 2 * D ^ 2 ≤ ∑ i, u i ^ 2 := by nlinarith [sq_nonneg (u a + u b)]
  have hQ : 2 * vc * D ^ 2 ≤ s ⬝ᵥ covSym W v₀ vc vz *ᵥ s := by
    rw [hq]
    nlinarith [mul_nonneg h₀ hD.le, mul_nonneg hz (sq_nonneg (∑ j, s j)),
      mul_le_mul_of_nonneg_left hu hc.le]
  have hQpos : 0 < s ⬝ᵥ covSym W v₀ vc vz *ᵥ s := lt_of_lt_of_le (by positivity) hQ
  rw [div_le_div_iff₀ hQpos (by positivity)]
  linarith

/-- Part 1 algebra: with `σ²_eff = q / d_H` (`q = sᵀΣs`),
`d_eff = d_H / σ²_eff = d_H² / q`, `ρ = -μ/√q = (-μ/d_H) √d_eff`, and
`-μ ≥ d_H c` with `c > 0` gives `ρ²/2 ≥ (c²/2) d_eff`. -/
theorem part1_algebra {dH q μ c : ℝ} (hdH : 0 < dH) (hq : 0 < q) :
    dH / (q / dH) = dH ^ 2 / q ∧
    -μ / Real.sqrt q = (-μ / dH) * Real.sqrt (dH ^ 2 / q) ∧
    (0 < c → dH * c ≤ -μ → c ^ 2 / 2 * (dH ^ 2 / q) ≤ (-μ / Real.sqrt q) ^ 2 / 2) := by
  have hsq : Real.sqrt (dH ^ 2 / q) = dH / Real.sqrt q := by
    rw [Real.sqrt_div' _ hq.le, Real.sqrt_sq hdH.le]
  have hsq' : 0 < Real.sqrt q := Real.sqrt_pos.mpr hq
  refine ⟨by field_simp, ?_, fun hc hμ => ?_⟩
  · rw [hsq]; field_simp
  · rw [div_pow, Real.sq_sqrt hq.le]
    have : (dH * c) ^ 2 ≤ (-μ) ^ 2 := by
      apply pow_le_pow_left₀ (by positivity) hμ
    rw [show c ^ 2 / 2 * (dH ^ 2 / q) = (dH * c) ^ 2 / q / 2 by ring]
    gcongr

/-- Equicorrelated noise `Σ = σ²[(1-τ)I + τ 11ᵀ]` is `covMat W ((1-τ)σ²) 0 (τσ²)`;
its quadratic form is `(1-τ)σ² ‖s‖² + τσ² (∑ s_j)²` for every `s`. -/
theorem quad_equicorr (W : Matrix (Fin M) (Fin N) ℝ) (σ2 τ : ℝ) (s : Fin N → ℝ) :
    s ⬝ᵥ covMat W ((1 - τ) * σ2) 0 (τ * σ2) *ᵥ s
      = (1 - τ) * σ2 * (s ⬝ᵥ s) + τ * σ2 * (∑ j, s j) ^ 2 := by
  rw [quad_cov]; ring

/-- If the rows of `W` have equal weight `ℓ`, then `∑_j s_j = 0` for
`s = c_b - c_a`, so `sᵀΣs = (1-τ)σ² ‖s‖²`: the common correlation cancels.
(Without equal row weights the extra term `τσ² (ℓ_b - ℓ_a)²` remains.) -/
theorem quad_equicorr_rows (W : Matrix (Fin M) (Fin N) ℝ) {ℓ : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ) (σ2 τ : ℝ) (a b : Fin M) :
    sdiff W a b ⬝ᵥ covMat W ((1 - τ) * σ2) 0 (τ * σ2) *ᵥ sdiff W a b
      = (1 - τ) * σ2 * (sdiff W a b ⬝ᵥ sdiff W a b) := by
  have : ∑ j, sdiff W a b j = 0 := by
    simp [Correlated.sdiff, Finset.sum_sub_distrib, hrow]
  rw [quad_equicorr, this]; ring

/-- Score level: with equal row weights `ℓ`, the score covariance under
equicorrelated noise is `(1-τ)σ² WWᵀ + τσ²ℓ² 11ᵀ`, so on contrasts `u'`
(`∑ u'_i = 0`, e.g. `e_i - e_k`) it coincides with independent noise of
variance `(1-τ)σ²`. No equidistance is needed. -/
theorem contrast_cov_equicorr (W : Matrix (Fin M) (Fin N) ℝ) {ℓ : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ) (σ2 τ : ℝ)
    (u u' : Fin M → ℝ) (hu' : ∑ i, u' i = 0) :
    u ⬝ᵥ (W * covMat W ((1 - τ) * σ2) 0 (τ * σ2) * Wᵀ) *ᵥ u'
      = u ⬝ᵥ (((1 - τ) * σ2) • (W * Wᵀ)) *ᵥ u' := by
  have hWJ : W * Correlated.J N N * Wᵀ = (ℓ ^ 2) • Correlated.J M M := by
    refine Matrix.ext fun i k => ?_
    simp only [Matrix.mul_apply, Correlated.J, of_apply, mul_one, transpose_apply, hrow]
    rw [← Finset.mul_sum, hrow k, Matrix.smul_apply, of_apply, smul_eq_mul]; ring
  have expand : W * covMat W ((1 - τ) * σ2) 0 (τ * σ2) * Wᵀ
      = ((1 - τ) * σ2) • (W * Wᵀ) + (τ * σ2) • (W * Correlated.J N N * Wᵀ) := by
    simp only [covMat, zero_smul, add_zero, Matrix.mul_add, Matrix.add_mul,
      Matrix.mul_smul, Matrix.smul_mul, Matrix.mul_one, Matrix.mul_assoc]
  have hJ : Correlated.J M M *ᵥ u' = 0 := by
    ext i; simp [Correlated.J, mulVec, dotProduct, hu']
  rw [expand, hWJ, add_mulVec, smul_smul, smul_mulVec (τ * σ2 * ℓ ^ 2), hJ, smul_zero, add_zero]

end Correlated

end EcocProofs.Reliability


==> anc/EcocReliability/EcocProofs/SpecificCodes.lean <==
import Mathlib
import EcocProofs.GeneralCode
import EcocProofs.NvR

/-!
# Sec. 7.1 "Specific codes": Hadamard, 1vR, 2vR, logM, Exhaustive

Paper: `ecoc-reliability_function/ecoc_reliability_en_submit.tex`, Def. `def:hadamard`,
Sec. `sec:specific`, Table `tab:comparison`, Theorem `th:main` (remark `N < 2^M`).

Conventions as in `GeneralCode`: classes are `Fin M`, the paper's `c_1` is index `0` and
`c_2` is index `1`; code word tables are `W : Fin M → Fin N → Bool` (`true` = 1).

* Hadamard (`IsNormHadamard`, `hadCode`, order `M = m + 1`): `hadCode_dist` (equidistant,
  `d = M/2`), `hadCode_ones` (every column has `M/2` ones), `hadCode_no_pair` (no pair
  structure for `M ≥ 8`; sharp form `hadCode_no_pair'`: `M ≥ 3`, `M ≠ 4`),
  `hadCode_four_eq_2vR` (`M = 4`: 2vR up to column complementation).
* Sufficiency example: `omega_half_uniform`, `uniform_condition`, `hadCodeN_nmin`
  (`n_min = M/2` after complementing columns), `hadCodeN_mu_upper` (Prop. 3 instance).
* Table 1: `oneVsRest_*`, `twoVsRest_*`, `logCode_*`, `card_exhCols`, `exhaustive_length`;
  remark of Thm. `th:main`: `card_columns_le`.
-/

open Finset

namespace EcocProofs.SpecificCodes

open GeneralCode

/-! ## Generic: `±1` vectors -/

/-- For `±1` vectors, `⟨x, y⟩ = n - 2·#{i : x_i ≠ y_i}`. -/
lemma dot_pm {n : ℕ} (x y : Fin n → ℤ) (hx : ∀ i, x i = 1 ∨ x i = -1)
    (hy : ∀ i, y i = 1 ∨ y i = -1) :
    ∑ i, x i * y i = n - 2 * (#{i | x i ≠ y i} : ℤ) := by
  have h : ∀ i, x i * y i = 1 - 2 * (if x i ≠ y i then (1 : ℤ) else 0) := by
    intro i
    rcases hx i with h | h <;> rcases hy i with h' | h' <;> simp [h, h']
  rw [sum_congr rfl (fun i _ => h i), sum_sub_distrib, ← mul_sum, sum_boole]
  simp

/-! ## Hadamard code (Def. `def:hadamard`) -/

section Hadamard

variable {m : ℕ}

/-- A normalized Hadamard matrix of order `M = m + 1`: entries `±1`, `H Hᵀ = M I`, and
column `0` is all `+1`. (Row normalization is not assumed; it is not needed.) -/
structure IsNormHadamard (H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ) : Prop where
  pm : ∀ i j, H i j = 1 ∨ H i j = -1
  orth : H * H.transpose = ((m + 1 : ℕ) : ℤ) • (1 : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ)
  col0 : ∀ i, H i 0 = 1

/-- The Hadamard code word table: delete column `0`, map `+1 ↦ 0`, `-1 ↦ 1`.
`M = m + 1` code words of length `N = m = M - 1`. -/
def hadCode (H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ) : Fin (m + 1) → Fin m → Bool :=
  fun i j => decide (H i j.succ = -1)

variable {H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ}

/-- `H Hᵀ = M I` implies `Hᵀ H = M I` (pass to `ℚ`, where `M⁻¹ Hᵀ` is a two-sided inverse). -/
theorem IsNormHadamard.orth_col (hH : IsNormHadamard H) :
    H.transpose * H = ((m + 1 : ℕ) : ℤ) • (1 : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ) := by
  set Hq : Matrix (Fin (m + 1)) (Fin (m + 1)) ℚ := H.map (Int.castRingHom ℚ) with hHq
  have hM : ((m + 1 : ℕ) : ℚ) ≠ 0 := by positivity
  have h1 : Hq * Hq.transpose = ((m + 1 : ℕ) : ℚ) • (1 : Matrix _ _ ℚ) := by
    ext i j
    have := congrFun (congrFun hH.orth i) j
    simp only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.smul_apply, Matrix.one_apply,
      smul_eq_mul] at this ⊢
    simp only [hHq, Matrix.map_apply, Int.coe_castRingHom]
    exact_mod_cast this
  have h2 : Hq * (((m + 1 : ℕ) : ℚ)⁻¹ • Hq.transpose) = 1 := by
    rw [Matrix.mul_smul, h1, smul_smul, inv_mul_cancel₀ hM, one_smul]
  have h3 := mul_eq_one_comm.1 h2
  rw [Matrix.smul_mul] at h3
  have h4 : Hq.transpose * Hq = ((m + 1 : ℕ) : ℚ) • (1 : Matrix _ _ ℚ) := by
    have := congrArg (fun A => ((m + 1 : ℕ) : ℚ) • A) h3
    simp only [smul_smul, mul_inv_cancel₀ hM, one_smul] at this
    exact this
  ext i j
  have := congrFun (congrFun h4 i) j
  simp only [hHq, Matrix.mul_apply, Matrix.transpose_apply, Matrix.map_apply,
    Int.coe_castRingHom, Matrix.smul_apply, Matrix.one_apply, smul_eq_mul] at this
  simp only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.smul_apply, Matrix.one_apply,
    smul_eq_mul]
  exact_mod_cast this

/-- Distinct rows of `H` differ in exactly `M/2` positions: `2·#{j : H_ij ≠ H_kj} = M`. -/
theorem IsNormHadamard.row_diff (hH : IsNormHadamard H) {i k : Fin (m + 1)} (hik : i ≠ k) :
    2 * #{j | H i j ≠ H k j} = m + 1 := by
  have h := congrFun (congrFun hH.orth i) k
  simp only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.smul_apply, Matrix.one_apply,
    hik, ite_false, smul_zero] at h
  rw [dot_pm (H i) (H k) (hH.pm i) (hH.pm k)] at h
  push_cast at h
  omega

/-- Distinct columns of `H` differ in exactly `M/2` positions. -/
theorem IsNormHadamard.col_diff (hH : IsNormHadamard H) {j j' : Fin (m + 1)} (hjj : j ≠ j') :
    2 * #{i | H i j ≠ H i j'} = m + 1 := by
  have h := congrFun (congrFun hH.orth_col j) j'
  simp only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.smul_apply, Matrix.one_apply,
    hjj, ite_false, smul_zero] at h
  rw [dot_pm (fun i => H i j) (fun i => H i j') (fun i => hH.pm i j) (fun i => hH.pm i j')] at h
  push_cast at h
  omega

lemma IsNormHadamard.ne_iff (hH : IsNormHadamard H) (i k : Fin (m + 1)) (j j' : Fin (m + 1)) :
    (decide (H i j = -1) ≠ decide (H k j' = -1)) ↔ H i j ≠ H k j' := by
  rcases hH.pm i j with h | h <;> rcases hH.pm k j' with h' | h' <;> simp [h, h']

/-- **(a) Equidistance.** The Hadamard code is equidistant with `d = M/2`:
`2·d_H(c_i, c_k) = M` for `i ≠ k`. -/
theorem hadCode_dist (hH : IsNormHadamard H) {i k : Fin (m + 1)} (hik : i ≠ k) :
    2 * dH (hadCode H) i k = m + 1 := by
  have h := hH.row_diff hik
  suffices hc : dH (hadCode H) i k = #{j | H i j ≠ H k j} by rw [hc, h]
  unfold dH hadCode
  simp only [hH.ne_iff]
  rw [card_filter, card_filter, Fin.sum_univ_succ]
  simp [hH.col0]

/-- **(b) Balanced columns.** Every column of the Hadamard code has exactly `M/2` ones. -/
theorem hadCode_ones (hH : IsNormHadamard H) (j : Fin m) :
    2 * ones (hadCode H) j = m + 1 := by
  have h := hH.col_diff (Fin.succ_ne_zero j)
  suffices hc : ones (hadCode H) j = #{i | H i j.succ ≠ H i 0} by rw [hc, h]
  unfold ones hadCode
  congr 1; ext i
  simp only [decide_eq_true_eq, mem_filter, mem_univ, true_and, hH.col0]
  rcases hH.pm i j.succ with h | h <;> simp [h]

/-- Distinct columns of the Hadamard code differ in exactly `M/2` rows. -/
theorem hadCode_col_diff (hH : IsNormHadamard H) {j j' : Fin m} (hjj : j ≠ j') :
    2 * #{i | hadCode H i j ≠ hadCode H i j'} = m + 1 := by
  have h := hH.col_diff (fun h => hjj (Fin.succ_injective _ h))
  unfold hadCode
  simp only [hH.ne_iff]
  exact h

end Hadamard

/-! ### (c) No pair structure for `M ≥ 8` -/

section Pair

variable {M N : ℕ}

/-- Columns `j, j'` are **paired** for the category pair `(a, k)` (Lemma `lem:eta_upper`):
`w_aj = w_kj' ≠ w_kj = w_aj'` and `w_lj = w_lj'` for all `l ∉ {a, k}`. -/
def Paired (W : Fin M → Fin N → Bool) (a k : Fin M) (j j' : Fin N) : Prop :=
  W a j = W k j' ∧ W k j = W a j' ∧ W a j ≠ W k j ∧ ∀ l, l ≠ a → l ≠ k → W l j = W l j'

/-- Columns `j, j'` are paired **after complementing column `j'`** (equivalently, after
complementing `j`; the condition is symmetric in which column is complemented). -/
def PairedCompl (W : Fin M → Fin N → Bool) (a k : Fin M) (j j' : Fin N) : Prop :=
  W a j = !W k j' ∧ W k j = !W a j' ∧ W a j ≠ W k j ∧ ∀ l, l ≠ a → l ≠ k → W l j = !W l j'

/-- Paired columns differ in exactly the two rows `a, k` (in `±1` form: their entrywise product
has exactly `2` entries `-1`). -/
lemma Paired.card_diff {W : Fin M → Fin N → Bool} {a k : Fin M} {j j' : Fin N} (hak : a ≠ k)
    (h : Paired W a k j j') : #{l | W l j ≠ W l j'} = 2 := by
  obtain ⟨h1, h2, h3, h4⟩ := h
  have : ({l | W l j ≠ W l j'} : Finset (Fin M)) = {a, k} := by
    ext l
    simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton]
    by_cases hla : l = a
    · subst hla; simp only [true_or, iff_true]; rw [← h2]; exact h3
    by_cases hlk : l = k
    · subst hlk; simp only [or_true, iff_true]; rw [← h1]; exact Ne.symm h3
    simp [hla, hlk, h4 l hla hlk]
  rw [this, card_pair hak]

/-- Complement-paired columns differ in exactly `M - 2` rows (in `±1` form: `M - 2` entries `-1`
in the entrywise product). -/
lemma PairedCompl.card_diff {W : Fin M → Fin N → Bool} {a k : Fin M} {j j' : Fin N}
    (hak : a ≠ k) (h : PairedCompl W a k j j') : #{l | W l j ≠ W l j'} = M - 2 := by
  obtain ⟨h1, h2, h3, h4⟩ := h
  have hs : ({l | ¬ (W l j ≠ W l j')} : Finset (Fin M)) = {a, k} := by
    ext l
    simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton, not_not]
    by_cases hla : l = a
    · subst hla; simp only [true_or, iff_true]
      cases hx : W l j <;> cases hy : W k j <;> cases hz : W l j' <;> simp_all
    by_cases hlk : l = k
    · subst hlk; simp only [or_true, iff_true]
      cases hx : W l j <;> cases hy : W a j <;> cases hz : W l j' <;> simp_all
    simp [hla, hlk, h4 l hla hlk]
  have := card_filter_add_card_filter_not (s := (univ : Finset (Fin M)))
    (fun l => W l j ≠ W l j')
  rw [hs, card_pair hak, card_univ, Fintype.card_fin] at this
  omega

end Pair

section HadamardPair

variable {m : ℕ} {H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ}

/-- **(c) No pair structure** (Sec. `sec:specific`, Hadamard paragraph), sharp form: for
`M = m + 1 ≥ 3`, `M ≠ 4`, no category pair `a ≠ k` has any paired column pair `(j, j')`,
neither directly nor after complementing one of the two columns.
(`j = j'` is included: it is excluded by `M ≥ 3`; `j ≠ j'` by `2·2 ≠ M` and `2(M-2) ≠ M`.) -/
theorem hadCode_no_pair' (hH : IsNormHadamard H) (hM3 : 3 ≤ m + 1) (hM4 : m + 1 ≠ 4)
    {a k : Fin (m + 1)} (hak : a ≠ k) (j j' : Fin m) :
    ¬ Paired (hadCode H) a k j j' ∧ ¬ PairedCompl (hadCode H) a k j j' := by
  constructor
  · intro hp
    have h2 := hp.card_diff hak
    by_cases hjj : j = j'
    · subst hjj; simp at h2
    · have := hadCode_col_diff hH hjj; omega
  · intro hp
    have h2 := hp.card_diff hak
    by_cases hjj : j = j'
    · subst hjj; simp at h2; omega
    · have := hadCode_col_diff hH hjj; omega

/-- **(c) No pair structure, paper form:** for `M ≥ 8` the Hadamard code has no paired columns
(in the sense of Lemma `lem:eta_upper`, also up to complementing a column) for any category
pair. -/
theorem hadCode_no_pair (hH : IsNormHadamard H) (hM : 8 ≤ m + 1)
    {a k : Fin (m + 1)} (hak : a ≠ k) (j j' : Fin m) :
    ¬ Paired (hadCode H) a k j j' ∧ ¬ PairedCompl (hadCode H) a k j j' :=
  hadCode_no_pair' hH (by omega) (by omega) hak j j'

end HadamardPair

/-! ### (d) `M = 4`: the Hadamard code is 2vR up to column complementation -/

section HadamardFour

/-- `#colsHalf = C(M, n)/2` for `2n = M`. -/
lemma card_colsHalf_mul_two {M n : ℕ} (hM : 2 * n = M) (x₀ : Fin M) :
    2 * (NvR.colsHalf M n x₀).card = M.choose n := by
  have h := NvR.sum_cols_eq_two_mul_half hM x₀ (fun _ => (1 : ℝ)) (fun _ => rfl)
  simp only [sum_const, nsmul_eq_mul, mul_one, NvR.cols, card_powersetCard, card_univ,
    Fintype.card_fin] at h
  exact_mod_cast h.symm

/-- The 2-set (containing `x₀`) of rows agreeing with row `x₀` in column `j`. -/
def agreeSet {M N : ℕ} (W : Fin M → Fin N → Bool) (x₀ : Fin M) (j : Fin N) : Finset (Fin M) :=
  {i | W i j = W x₀ j}

variable {H : Matrix (Fin (3 + 1)) (Fin (3 + 1)) ℤ}

/-- **(d)** For `M = 4` (any normalized Hadamard matrix of order 4), the 3 columns of the
Hadamard code are, up to complementation, exactly the 3 columns of the 2vR table
(`NvR.colsHalf (3 + 1) 2 x₀`, each `2|2` partition stored once): `j ↦ T_j` is a bijection onto
the 2vR columns and column `j` equals `T_j` or its complement. -/
theorem hadCode_four_eq_2vR (hH : IsNormHadamard H) (x₀ : Fin (3 + 1)) :
    let T := agreeSet (hadCode H) x₀
    Function.Injective T ∧ univ.image T = NvR.colsHalf (3 + 1) 2 x₀ ∧
      ∀ j, (∀ i, hadCode H i j = NvR.bit i (T j)) ∨ (∀ i, hadCode H i j = !NvR.bit i (T j)) := by
  intro T
  -- each `T j` is a 2vR column
  have hmem : ∀ j, T j ∈ NvR.colsHalf (3 + 1) 2 x₀ := by
    intro j
    have h1 := hadCode_ones hH j
    simp only [NvR.colsHalf, NvR.cols, mem_filter, mem_powersetCard, subset_univ, true_and]
    refine ⟨?_, by simp [T, agreeSet]⟩
    have hc := card_filter_add_card_filter_not (s := (univ : Finset (Fin (3 + 1))))
      (fun i => hadCode H i j = true)
    simp only [card_univ, Fintype.card_fin, Bool.not_eq_true] at hc
    unfold ones at h1
    simp only [T, agreeSet]
    cases hadCode H x₀ j <;> omega
  have hinj : Function.Injective T := by
    intro j j' hT
    by_contra hjj
    have hd := hadCode_col_diff hH hjj
    have hall : ∀ i, (hadCode H i j = hadCode H x₀ j ↔ hadCode H i j' = hadCode H x₀ j') := by
      intro i
      have := congrArg (i ∈ ·) hT
      simpa [T, agreeSet] using this
    by_cases hx : hadCode H x₀ j = hadCode H x₀ j'
    · have : ({i | hadCode H i j ≠ hadCode H i j'} : Finset (Fin (3 + 1))) = ∅ := by
        ext i; have := hall i
        simp only [mem_filter, mem_univ, true_and, Finset.notMem_empty, iff_false, not_not]
        cases h1 : hadCode H i j <;> cases h2 : hadCode H i j' <;>
          cases h3 : hadCode H x₀ j <;> cases h4 : hadCode H x₀ j' <;> simp_all
      rw [this] at hd; simp at hd
    · have : ({i | hadCode H i j ≠ hadCode H i j'} : Finset (Fin (3 + 1))) = univ := by
        ext i; have := hall i
        simp only [mem_filter, mem_univ, true_and, iff_true]
        cases h1 : hadCode H i j <;> cases h2 : hadCode H i j' <;>
          cases h3 : hadCode H x₀ j <;> cases h4 : hadCode H x₀ j' <;> simp_all
      rw [this] at hd; simp at hd
  refine ⟨hinj, ?_, ?_⟩
  · apply eq_of_subset_of_card_le
    · intro S hS
      obtain ⟨j, _, rfl⟩ := mem_image.1 hS
      exact hmem j
    · rw [card_image_of_injective _ hinj]
      have := card_colsHalf_mul_two (show 2 * 2 = 3 + 1 by rfl) x₀
      simp only [card_univ, Fintype.card_fin]
      have h6 : (3 + 1 : ℕ).choose 2 = 6 := by decide
      omega
  · intro j
    cases hx : hadCode H x₀ j
    · right; intro i
      simp only [NvR.bit, T, agreeSet, mem_filter, mem_univ, true_and, hx]
      cases hadCode H i j <;> simp
    · left; intro i
      simp only [NvR.bit, T, agreeSet, mem_filter, mem_univ, true_and, hx]
      cases hadCode H i j <;> simp

end HadamardFour

/-! ## Hadamard sufficiency example (Sec. `sec:specific`) -/

section HadamardSufficiency

/-- `n_min = c` whenever every column has exactly `c` ones. -/
lemma nmin_eq_of_ones {M N : ℕ} [NeZero M] (W : Fin M → Fin N → Bool) (h : ∃ j, W 0 j = true)
    {c : ℕ} (hc : ∀ j, ones W j = c) : nmin W h = c := by
  obtain ⟨j, _, hj⟩ := nmin_spec W h
  rw [← hj, hc]

/-- **Uniform tail:** if the posteriors outside `c_1, c_2` (indices `0, 1`) are all equal, then
`ω(M/2) = (1 - θ_1 - θ_2)/2` (`M` even, `M ≥ 4`). -/
theorem omega_half_uniform {M : ℕ} [NeZero M] (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hM : 4 ≤ M) (hev : Even M)
    (hunif : ∀ i j : Fin M, 2 ≤ i.val → 2 ≤ j.val → θ i = θ j) :
    omega θ (M / 2) = (1 - θ 0 - θ ⟨1, by omega⟩) / 2 := by
  set u := θ ⟨2, by omega⟩ with hu
  have hconst : ∀ i : Fin M, 2 ≤ i.val → θ i = u := fun i hi => hunif i _ hi (le_refl 2)
  -- the sum of the tail `{i ≥ 2}` is `(M-2) u`
  have htail : ∑ i ∈ univ.filter (fun i : Fin M => 2 ≤ i.val), θ i = ((M - 2 : ℕ) : ℝ) * u := by
    have hf : univ.filter (fun i : Fin M => 2 ≤ i.val)
        = univ.filter (fun i : Fin M => M - (M - 2) ≤ i.val) := by
      ext i; simp only [mem_filter, mem_univ, true_and]; omega
    rw [sum_congr rfl (fun i hi => hconst i (by simpa using hi)), sum_const, hf,
      card_tail (by omega), nsmul_eq_mul]
  have hhead : univ.filter (fun i : Fin M => ¬ 2 ≤ i.val) = {0, ⟨1, by omega⟩} := by
    ext i
    simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton, Fin.ext_iff,
      Fin.val_zero]
    omega
  have hsplit := sum_filter_add_sum_filter_not (univ : Finset (Fin M)) (fun i => 2 ≤ i.val) θ
  rw [hhead, sum_pair (by simp [Fin.ext_iff]), htail, hsum] at hsplit
  -- `ω(M/2)` is a sum of `M/2 - 1` tail posteriors
  have hom : omega θ (M / 2) = ((M / 2 - 1 : ℕ) : ℝ) * u := by
    unfold omega smallestSum
    rw [sum_congr rfl (fun i hi => hconst i (by simp at hi; omega)), sum_const,
      card_tail (by omega), nsmul_eq_mul]
  have hc : ((M - 2 : ℕ) : ℝ) = 2 * ((M / 2 - 1 : ℕ) : ℝ) := by
    obtain ⟨r, hr⟩ := hev
    exact_mod_cast (by omega : M - 2 = 2 * (M / 2 - 1))
  rw [hom]
  rw [hc] at hsplit
  linarith

/-- **Example condition:** under the uniform tail, `θ_1 - θ_2 ≥ λ` gives
`θ_1 + ω(M/2) ≥ 1/2 + λ/2` (the paper's condition with `c = λ/2`). -/
theorem uniform_condition {M : ℕ} [NeZero M] (θ : Fin M → ℝ) (hsum : ∑ i, θ i = 1)
    (hM : 4 ≤ M) (hev : Even M)
    (hunif : ∀ i j : Fin M, 2 ≤ i.val → 2 ≤ j.val → θ i = θ j) {lam : ℝ}
    (hlam : lam ≤ θ 0 - θ ⟨1, by omega⟩) :
    1 / 2 + lam / 2 ≤ θ 0 + omega θ (M / 2) := by
  rw [omega_half_uniform θ hsum hM hev hunif]
  linarith

variable {m : ℕ} {H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ}

/-- The Hadamard code with column `j` complemented iff `w_{0j} = 0`, so that row `0` is
identically `1` (the paper: "after complementing columns if necessary, row 1 is not
identically 0"). -/
def hadCodeN (H : Matrix (Fin (m + 1)) (Fin (m + 1)) ℤ) : Fin (m + 1) → Fin m → Bool :=
  fun i j => decide (hadCode H i j = hadCode H 0 j)

lemma hadCodeN_eq (i : Fin (m + 1)) (j : Fin m) :
    hadCodeN H i j = if hadCode H 0 j then hadCode H i j else !hadCode H i j := by
  unfold hadCodeN
  cases hadCode H 0 j <;> cases hadCode H i j <;> rfl

lemma hadCodeN_row0 (j : Fin m) : hadCodeN H 0 j = true := by simp [hadCodeN]

/-- Complementing columns does not change the Hamming distances. -/
lemma dH_hadCodeN (i k : Fin (m + 1)) : dH (hadCodeN H) i k = dH (hadCode H) i k := by
  unfold dH
  congr 1; ext j
  simp only [mem_filter, mem_univ, true_and, hadCodeN]
  cases h0 : hadCode H 0 j <;> cases h1 : hadCode H i j <;> cases h2 : hadCode H k j <;>
    simp [h0, h1, h2]

/-- Every column of the complemented table still has `M/2` ones. -/
theorem hadCodeN_ones (hH : IsNormHadamard H) (j : Fin m) :
    2 * ones (hadCodeN H) j = m + 1 := by
  have h1 := hadCode_ones hH j
  have hc := card_filter_add_card_filter_not (s := (univ : Finset (Fin (m + 1))))
    (fun i => hadCode H i j = true)
  simp only [card_univ, Fintype.card_fin, Bool.not_eq_true] at hc
  unfold ones at h1 ⊢
  simp only [hadCodeN, decide_eq_true_eq]
  cases hadCode H 0 j <;> omega

/-- **`n_min = M/2`** for the (column-complemented) Hadamard code. -/
theorem hadCodeN_nmin (hH : IsNormHadamard H) (hm : 0 < m) :
    nmin (hadCodeN H) ⟨⟨0, hm⟩, hadCodeN_row0 _⟩ = (m + 1) / 2 :=
  nmin_eq_of_ones _ _ (fun j => by have := hadCodeN_ones hH j; omega)

/-- **Prop. 3 for the Hadamard code:** `μ_{1k} ≤ (M/2)·ln((1-θ_1-ω(M/2))/(θ_1+ω(M/2)))`
(hypotheses of `GeneralCode.mu_upper_general`). -/
theorem hadCodeN_mu_upper (hH : IsNormHadamard H) (hm : 0 < m) (θ : Fin (m + 1) → ℝ)
    (hθ0 : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    (hanti : ∀ i j : Fin (m + 1), 1 ≤ i.val → i ≤ j → θ j ≤ θ i) (hpos0 : 0 < θ 0)
    {k : Fin (m + 1)} (hk0 : k ≠ 0) (hposk : 0 < θ k) :
    mu (hadCodeN H) θ k ≤ (((m + 1) / 2 : ℕ) : ℝ) *
      Real.log ((1 - θ 0 - omega θ ((m + 1) / 2)) / (θ 0 + omega θ ((m + 1) / 2))) := by
  have h := mu_upper_general (hadCodeN H) θ hθ0 hsum hanti hpos0
    (fun j => (hadCodeN_ones hH j).le) ⟨⟨0, hm⟩, hadCodeN_row0 _⟩ k hposk
  rw [hadCodeN_nmin hH hm] at h
  have hd : dH (hadCodeN H) 0 k = (m + 1) / 2 := by
    have := hadCode_dist hH (Ne.symm hk0); rw [dH_hadCodeN]; omega
  rwa [hd] at h

end HadamardSufficiency

/-! ## Table 1 rows: 1vR, 2vR, logM, Exhaustive -/

section OneVsRest

variable {M : ℕ}

/-- **1vR length:** `N = M`. -/
theorem oneVsRest_N : (NvR.cols M 1).card = M := by simp [NvR.cols]

/-- **1vR distance:** `d(1, M) = 2`. -/
theorem oneVsRest_dist {a b : Fin M} (hab : a ≠ b) : NvR.hamming 1 a b = 2 := by
  rw [NvR.hamming_eq hab le_rfl]; simp

/-- **1vR, exact `μ`:** `μ_{ak} = ln((1-θ_a)θ_k/(θ_a(1-θ_k)))` (the single pair has
`S = ∅`, i.e. `α_S = 0`, the equality case of Lemma `lem:eta_lower`). -/
theorem oneVsRest_mu {θ : Fin M → ℝ} (hθ : ∀ i, 0 ≤ θ i) (hsum : ∑ i, θ i = 1)
    {a k : Fin M} (hak : a ≠ k) (ha : 0 < θ a) (hk : 0 < θ k) :
    NvR.mu θ 1 a k = Real.log ((1 - θ a) * θ k / (θ a * (1 - θ k))) := by
  rw [NvR.mu_eq_sum_gamma hθ hsum hak ha hk le_rfl]
  simp [NvR.alpha, NvR.gamma_zero]

end OneVsRest

section TwoVsRest

variable {M : ℕ}

/-- **2vR length:** `N = M(M-1)/2` (table of all 2-subsets, used for `M ≥ 5`). -/
theorem twoVsRest_N : (NvR.cols M 2).card = M * (M - 1) / 2 := by
  simp [NvR.cols, Nat.choose_two_right]

/-- **2vR distance:** `d(2, M) = 2(M - 2)` (the case `2·2 < M`, i.e. `M ≥ 5`). -/
theorem twoVsRest_dist {a b : Fin M} (hab : a ≠ b) : NvR.hamming 2 a b = 2 * (M - 2) := by
  rw [NvR.hamming_eq hab (by norm_num)]; simp

/-- **2vR, `M = 4`:** the table stores each `2|2` partition once (`N = 3`) and
`d(2, 4) = 2`. -/
theorem twoVsRest_four (x₀ : Fin 4) {a b : Fin 4} (hab : a ≠ b) :
    (NvR.colsHalf 4 2 x₀).card = 3 ∧ NvR.hammingHalf 2 x₀ a b = 2 := by
  refine ⟨?_, by rw [NvR.hammingHalf_eq (by norm_num) (by norm_num) x₀ hab]; decide⟩
  have := card_colsHalf_mul_two (show 2 * 2 = 4 by rfl) x₀
  have h6 : (4 : ℕ).choose 2 = 6 := by decide
  omega

end TwoVsRest

section LogM

variable {M : ℕ}

/-- The **logM code**: code word of class `i` = binary representation of `i`,
of length `N = ⌈log₂ M⌉ = Nat.clog 2 M`. -/
def logCode (M : ℕ) : Fin M → Fin (Nat.clog 2 M) → Bool := fun i j => i.val.testBit j.val

/-- Code words of the logM code are distinct (`i < M ≤ 2^N`). -/
theorem logCode_injective : Function.Injective (logCode M) := by
  intro i k h
  apply Fin.ext
  apply Nat.eq_of_testBit_eq
  intro j
  by_cases hj : j < Nat.clog 2 M
  · exact congrFun h ⟨j, hj⟩
  · have hpow : M ≤ 2 ^ j :=
      (Nat.le_pow_clog (by norm_num) M).trans (Nat.pow_le_pow_right (by norm_num) (by omega))
    rw [Nat.testBit_eq_false_of_lt (by omega), Nat.testBit_eq_false_of_lt (by omega)]

/-- logM: `1 ≤ d_H(c_i, c_k)` for `i ≠ k`. -/
theorem logCode_dH_pos {i k : Fin M} (hik : i ≠ k) : 1 ≤ dH (logCode M) i k := by
  by_contra h
  have h0 : dH (logCode M) i k = 0 := by omega
  unfold dH at h0
  rw [card_eq_zero, filter_eq_empty_iff] at h0
  exact hik (logCode_injective (funext fun j => by simpa using h0 (mem_univ j)))

/-- logM: `d_H(c_i, c_k) ≤ N = ⌈log₂ M⌉`. -/
theorem logCode_dH_le (i k : Fin M) : dH (logCode M) i k ≤ Nat.clog 2 M := by
  unfold dH
  exact (card_filter_le _ _).trans (by simp)

lemma testBit_adj (t j : ℕ) : (2 * t + 1).testBit j ≠ (2 * t).testBit j ↔ j = 0 := by
  have e1 : 2 * t + 1 = Nat.bit true t := by simp [Nat.bit_val]
  have e0 : 2 * t = Nat.bit false t := by simp [Nat.bit_val]
  rw [e1, e0]
  cases j with
  | zero => simp
  | succ j => rw [Nat.testBit_bit_succ, Nat.testBit_bit_succ]; simp

/-- logM: adjacent indices `2t, 2t+1` are at distance exactly `1`; hence `d_min = 1`
(for `M ≥ 2`, take `t = 0`). -/
theorem logCode_dH_adjacent {t : ℕ} (ht : 2 * t + 1 < M) :
    dH (logCode M) ⟨2 * t + 1, ht⟩ ⟨2 * t, by omega⟩ = 1 := by
  have hN : 0 < Nat.clog 2 M := Nat.clog_pos (by norm_num) (by omega)
  unfold dH logCode
  rw [card_eq_one]
  refine ⟨⟨0, hN⟩, ?_⟩
  ext j
  simp only [mem_filter, mem_univ, true_and, mem_singleton, Fin.ext_iff]
  exact testBit_adj t j

/-- logM: `d_min = 1` (minimum over distinct pairs), for `M ≥ 2`. -/
theorem logCode_dmin (hM : 2 ≤ M) :
    (∀ i k : Fin M, i ≠ k → 1 ≤ dH (logCode M) i k) ∧
      ∃ i k : Fin M, i ≠ k ∧ dH (logCode M) i k = 1 :=
  ⟨fun _ _ h => logCode_dH_pos h, ⟨⟨1, by omega⟩, ⟨0, by omega⟩, by simp [Fin.ext_iff],
    logCode_dH_adjacent (t := 0) (by omega)⟩⟩

end LogM

section Exhaustive

variable {M : ℕ}

/-- Nontrivial bipartitions of the categories, each stored once by the side containing `x₀`. -/
def exhCols (M : ℕ) (x₀ : Fin M) : Finset (Finset (Fin M)) :=
  univ.filter fun T => x₀ ∈ T ∧ T ≠ univ

lemma card_filter_mem (x₀ : Fin M) :
    2 * (univ.filter fun T : Finset (Fin M) => x₀ ∈ T).card = 2 ^ M := by
  have h := card_filter_add_card_filter_not (s := (univ : Finset (Finset (Fin M))))
    (fun T => x₀ ∈ T)
  have hb : (univ.filter fun T : Finset (Fin M) => x₀ ∈ T).card
      = (univ.filter fun T : Finset (Fin M) => x₀ ∉ T).card := by
    apply card_nbij' (fun T => Tᶜ) (fun T => Tᶜ) <;> intro T <;> simp
  rw [card_univ, Fintype.card_finset, Fintype.card_fin] at h
  omega

/-- **Exhaustive code length:** `N_exh = 2^{M-1} - 1` nontrivial bipartitions. -/
theorem card_exhCols (x₀ : Fin M) : (exhCols M x₀).card = 2 ^ (M - 1) - 1 := by
  have hM : 1 ≤ M := by have := x₀.isLt; omega
  have h := card_filter_mem x₀
  have he : exhCols M x₀ = (univ.filter fun T : Finset (Fin M) => x₀ ∈ T).erase univ := by
    ext T; simp [exhCols, and_comm]
  rw [he, card_erase_of_mem (by simp)]
  have : 2 ^ M = 2 * 2 ^ (M - 1) := by rw [← pow_succ']; congr 1; omega
  omega

/-- Length of the `n`vR table (`C(M,n)`, or `C(M,n)/2` when `2n = M`). -/
def NnvR (n M : ℕ) : ℕ := if 2 * n = M then M.choose n / 2 else M.choose n

theorem card_nvR_table {n : ℕ} (x₀ : Fin M) :
    (if 2 * n = M then (NvR.colsHalf M n x₀).card else (NvR.cols M n).card) = NnvR n M := by
  unfold NnvR
  split_ifs with h
  · have := card_colsHalf_mul_two h x₀; omega
  · simp [NvR.cols]

/-- **Exhaustive code length as the concatenation of all `n`vR codes:**
`Σ_{n=1}^{⌊M/2⌋} N_n = 2^{M-1} - 1`. -/
theorem exhaustive_length (hM : 2 ≤ M) : ∑ n ∈ Icc 1 (M / 2), NnvR n M = 2 ^ (M - 1) - 1 := by
  have hI : ∑ n ∈ Icc 1 (M / 2), NnvR n M = ∑ j ∈ range (M / 2), NnvR (j + 1) M := by
    rw [← Finset.Ico_add_one_right_eq_Icc, sum_Ico_eq_sum_range]
    apply sum_congr (by congr 1) (fun j _ => by rw [add_comm])
  rw [hI]
  obtain ⟨m, rfl | rfl⟩ := Nat.even_or_odd' M
  · obtain ⟨m, rfl⟩ : ∃ m', m = m' + 1 := ⟨m - 1, by omega⟩
    rw [show 2 * (m + 1) / 2 = m + 1 by omega, sum_range_succ]
    have h1 : ∑ j ∈ range m, NnvR (j + 1) (2 * (m + 1))
        = ∑ j ∈ range m, (2 * (m + 1)).choose (j + 1) := by
      apply sum_congr rfl; intro j hj; rw [mem_range] at hj
      simp only [NnvR, show 2 * (j + 1) ≠ 2 * (m + 1) by omega, ite_false]
    have h2 : NnvR (m + 1) (2 * (m + 1)) = (2 * (m + 1)).choose (m + 1) / 2 := by
      simp [NnvR]
    have he := NvR.two_mul_sum_choose_even (m + 1)
    rw [sum_range_succ'] at he
    rw [h1, h2]
    have hp : 2 ^ (2 * (m + 1)) = 2 * 2 ^ (2 * (m + 1) - 1) := by
      rw [← pow_succ', show 2 * (m + 1) - 1 + 1 = 2 * (m + 1) by omega]
    simp only [Nat.choose_zero_right] at he
    omega
  · have hm : 1 ≤ m := by omega
    rw [show (2 * m + 1) / 2 = m by omega]
    have h1 : ∑ j ∈ range m, NnvR (j + 1) (2 * m + 1)
        = ∑ j ∈ range m, (2 * m + 1).choose (j + 1) := by
      apply sum_congr rfl; intro j hj
      simp only [NnvR, show 2 * (j + 1) ≠ 2 * m + 1 by omega, ite_false]
    have he := NvR.two_mul_sum_choose_odd (m + 1) (by omega)
    rw [show 2 * (m + 1) - 1 = 2 * m + 1 by omega, sum_range_succ'] at he
    simp only [Nat.choose_zero_right] at he
    rw [h1, show 2 * m + 1 - 1 = 2 * m by omega]
    have hp : 2 ^ (2 * m + 1) = 2 * 2 ^ (2 * m) := by rw [pow_succ']
    omega

/-- **Remark in Theorem `th:main`:** a family of nonconstant binary columns over `M` classes
(given by their sets of ones), pairwise distinct and with no two complementary, has at most
`2^{M-1} - 1 < 2^M` members. -/
theorem card_columns_le (x₀ : Fin M) (S : Finset (Finset (Fin M)))
    (hS : ∀ T ∈ S, T ≠ ∅ ∧ T ≠ univ) (hc : ∀ T ∈ S, ∀ T' ∈ S, T' ≠ Tᶜ) :
    S.card ≤ 2 ^ (M - 1) - 1 ∧ 2 ^ (M - 1) - 1 < 2 ^ M := by
  refine ⟨?_, ?_⟩
  · rw [← card_exhCols x₀]
    let rep : Finset (Fin M) → Finset (Fin M) := fun T => if x₀ ∈ T then T else Tᶜ
    have hinj : Set.InjOn rep S := by
      intro T hT T' hT' h
      simp only [rep] at h
      split_ifs at h with h1 h2 h2
      · exact h
      · exact absurd h (hc T' hT' T hT)
      · exact absurd h.symm (hc T hT T' hT')
      · exact compl_injective h
    have hsub : S.image rep ⊆ exhCols M x₀ := by
      intro R hR
      obtain ⟨T, hT, rfl⟩ := mem_image.1 hR
      obtain ⟨hT0, hT1⟩ := hS T hT
      simp only [exhCols, mem_filter, mem_univ, true_and, rep]
      split_ifs with h1
      · exact ⟨h1, hT1⟩
      · refine ⟨by simpa using h1, fun h => hT0 ?_⟩
        simpa using h
    rw [← card_image_of_injOn hinj]
    exact card_le_card hsub
  · have : 2 ^ (M - 1) ≤ 2 ^ M := Nat.pow_le_pow_right (by norm_num) (by omega)
    have : 0 < 2 ^ (M - 1) := by positivity
    omega

end Exhaustive

end EcocProofs.SpecificCodes


==> anc/EcocReliability/EcocProofs/Theorem2.lean <==
import Mathlib

/-!
# Theorem 2, part 2 (correlated Gaussian noise)

Paper: *The Reliability Function of Error-Correcting Output Codes with Noisy
Binary Classifiers*, Theorem `th:correlated`, proof in the appendix
`app:correlated`.

Noise model: `ε_j = ξ_j + Σ_i w_ij χ_i + z`, so the covariance of the classifier
noise is `Σ = σ₀² I + σ_c² WᵀW + σ_z² 11ᵀ`. Variances are written `v₀ v_c v_z`.

* `deff_le` : `d_eff(c_a, c_b) = d_H² / (sᵀ Σ s) ≤ 2 / σ_c²`  (class-level floor).
* `gram_equidistant` : an equidistant 0/1 code with equal row weights `ℓ`
  has `W Wᵀ = (d/2) I + (ℓ - d/2) 11ᵀ`.
* `score_cov_equidistant` : the covariance `W Σ Wᵀ` of the scores equals
  `(σ₀² + σ_c² d/2) W Wᵀ` up to a multiple of `11ᵀ`, so all score
  differences have the same covariance as under independent noise with
  `σ² = σ₀² + σ_c² d/2` (`contrast_cov_eq`).
-/

open Matrix Finset

namespace EcocProofs.Correlated

variable {M N : ℕ}

/-- All-ones matrix. -/
def J (m n : ℕ) : Matrix (Fin m) (Fin n) ℝ := Matrix.of fun _ _ => 1

/-- Noise covariance `Σ = v₀ I + v_c WᵀW + v_z 11ᵀ`. -/
def covMat (W : Matrix (Fin M) (Fin N) ℝ) (v₀ vc vz : ℝ) : Matrix (Fin N) (Fin N) ℝ :=
  v₀ • (1 : Matrix (Fin N) (Fin N) ℝ) + vc • (Wᵀ * W) + vz • J N N

/-- Difference of two code words, `s = c_b - c_a`. -/
def sdiff (W : Matrix (Fin M) (Fin N) ℝ) (a b : Fin M) : Fin N → ℝ :=
  fun j => W b j - W a j

/-! ## Part 2(a): the class-level floor -/

lemma quad_gram (W : Matrix (Fin M) (Fin N) ℝ) (s : Fin N → ℝ) :
    s ⬝ᵥ (Wᵀ * W) *ᵥ s = ∑ i, (W *ᵥ s) i ^ 2 := by
  rw [← mulVec_mulVec, dotProduct_mulVec, vecMul_transpose]
  simp [dotProduct, sq]

lemma quad_J (s : Fin N → ℝ) : s ⬝ᵥ J N N *ᵥ s = (∑ j, s j) ^ 2 := by
  simp [J, dotProduct, mulVec, sq, Finset.mul_sum, mul_comm]

lemma quad_cov (W : Matrix (Fin M) (Fin N) ℝ) (v₀ vc vz : ℝ) (s : Fin N → ℝ) :
    s ⬝ᵥ covMat W v₀ vc vz *ᵥ s
      = v₀ * (s ⬝ᵥ s) + vc * ∑ i, (W *ᵥ s) i ^ 2 + vz * (∑ j, s j) ^ 2 := by
  simp only [covMat, add_mulVec, smul_mulVec, dotProduct_add, dotProduct_smul,
    one_mulVec, quad_gram, quad_J, smul_eq_mul]

/-- `d_H = ‖s‖² = (Ws)_b - (Ws)_a`. -/
lemma norm_sq_eq_diff (W : Matrix (Fin M) (Fin N) ℝ) (a b : Fin M) :
    sdiff W a b ⬝ᵥ sdiff W a b = (W *ᵥ sdiff W a b) b - (W *ᵥ sdiff W a b) a := by
  simp only [dotProduct, mulVec, sdiff, ← Finset.sum_sub_distrib]
  refine Finset.sum_congr rfl fun j _ => ?_
  ring

/-- Cauchy–Schwarz step: `d_H² ≤ 2 ‖W s‖²`. -/
theorem dH_sq_le (W : Matrix (Fin M) (Fin N) ℝ) {a b : Fin M} (hab : a ≠ b) :
    (sdiff W a b ⬝ᵥ sdiff W a b) ^ 2 ≤ 2 * ∑ i, (W *ᵥ sdiff W a b) i ^ 2 := by
  set v := W *ᵥ sdiff W a b
  rw [norm_sq_eq_diff]
  have hpair : v a ^ 2 + v b ^ 2 ≤ ∑ i, v i ^ 2 := by
    rw [← Finset.sum_pair (f := fun i => v i ^ 2) hab]
    exact Finset.sum_le_sum_of_subset_of_nonneg (Finset.subset_univ _)
      (fun i _ _ => sq_nonneg _)
  nlinarith [sq_nonneg (v a + v b)]

/-- `σ_c² d_H² / 2 ≤ sᵀ Σ s`. -/
theorem quad_cov_ge (W : Matrix (Fin M) (Fin N) ℝ) {a b : Fin M} (hab : a ≠ b)
    {v₀ vc vz : ℝ} (h₀ : 0 ≤ v₀) (hc : 0 ≤ vc) (hz : 0 ≤ vz) :
    vc * (sdiff W a b ⬝ᵥ sdiff W a b) ^ 2 / 2
      ≤ sdiff W a b ⬝ᵥ covMat W v₀ vc vz *ᵥ sdiff W a b := by
  rw [quad_cov]
  have h1 := dH_sq_le W hab
  have h2 : 0 ≤ sdiff W a b ⬝ᵥ sdiff W a b := by
    simp only [dotProduct]; exact Finset.sum_nonneg fun j _ => mul_self_nonneg _
  have h3 := mul_le_mul_of_nonneg_left h1 hc
  nlinarith [mul_nonneg h₀ h2, mul_nonneg hz (sq_nonneg (∑ j, sdiff W a b j))]

/-- **Theorem 2, part 2 (floor).** `d_eff = d_H² / (sᵀΣs) ≤ 2 / σ_c²`
whenever the two code words differ and `σ_c² > 0`. -/
theorem deff_le (W : Matrix (Fin M) (Fin N) ℝ) {a b : Fin M} (hab : a ≠ b)
    {v₀ vc vz : ℝ} (h₀ : 0 ≤ v₀) (hc : 0 < vc) (hz : 0 ≤ vz)
    (hs : sdiff W a b ≠ 0) :
    (sdiff W a b ⬝ᵥ sdiff W a b) ^ 2 / (sdiff W a b ⬝ᵥ covMat W v₀ vc vz *ᵥ sdiff W a b)
      ≤ 2 / vc := by
  have hd : 0 < sdiff W a b ⬝ᵥ sdiff W a b := by
    obtain ⟨j, hj⟩ := Function.ne_iff.mp hs
    simp only [dotProduct]
    exact Finset.sum_pos' (fun i _ => mul_self_nonneg _)
      ⟨j, Finset.mem_univ _, mul_self_pos.mpr hj⟩
  have hq := quad_cov_ge W hab h₀ hc.le hz
  have hQ : 0 < sdiff W a b ⬝ᵥ covMat W v₀ vc vz *ᵥ sdiff W a b := by
    have : 0 < vc * (sdiff W a b ⬝ᵥ sdiff W a b) ^ 2 / 2 := by positivity
    linarith
  rw [div_le_div_iff₀ hQ hc]
  linarith

/-- For a 0/1 table, `‖s‖²` is the Hamming distance. -/
theorem dH_eq_card (W : Matrix (Fin M) (Fin N) ℝ)
    (hW : ∀ i j, W i j = 0 ∨ W i j = 1) (a b : Fin M) :
    sdiff W a b ⬝ᵥ sdiff W a b
      = ((Finset.univ.filter fun j => W a j ≠ W b j).card : ℝ) := by
  rw [Finset.card_eq_sum_ones, Nat.cast_sum, Finset.sum_filter]
  simp only [dotProduct, sdiff]
  refine Finset.sum_congr rfl fun j _ => ?_
  rcases hW a j with h | h <;> rcases hW b j with h' | h' <;> simp [h, h']

/-! ## Part 2(b): equidistant codes with equal row weights -/

lemma mul_eq_of_01 {x y : ℝ} (hx : x = 0 ∨ x = 1) (hy : y = 0 ∨ y = 1) :
    x * y = (x + y - (x - y) ^ 2) / 2 := by
  rcases hx with rfl | rfl <;> rcases hy with rfl | rfl <;> norm_num

/-- Gram matrix of an equidistant 0/1 code with equal row weights. -/
theorem gram_equidistant (W : Matrix (Fin M) (Fin N) ℝ)
    (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ d : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) :
    W * Wᵀ = (d / 2) • (1 : Matrix (Fin M) (Fin M) ℝ) + (ℓ - d / 2) • J M M := by
  refine Matrix.ext fun i k => ?_
  rw [Matrix.mul_apply]
  simp only [transpose_apply, add_apply, smul_apply, one_apply, J, of_apply, smul_eq_mul]
  by_cases hik : i = k
  · subst hik
    have : ∑ j, W i j * W i j = ∑ j, W i j :=
      Finset.sum_congr rfl fun j _ => by rcases hW i j with h | h <;> simp [h]
    rw [this, hrow]; simp
  · have : ∑ j, W i j * W k j = (∑ j, W i j + ∑ j, W k j - ∑ j, (W i j - W k j) ^ 2) / 2 := by
      rw [← Finset.sum_add_distrib, ← Finset.sum_sub_distrib, Finset.sum_div]
      exact Finset.sum_congr rfl fun j _ => mul_eq_of_01 (hW i j) (hW k j)
    rw [this, hrow, hrow, hdist i k hik]; simp [hik]; ring

lemma J_mul_J (m n p : ℕ) : J m n * J n p = (n : ℝ) • J m p := by
  refine Matrix.ext fun i k => ?_
  simp [J, Matrix.mul_apply]

/-- **Theorem 2, part 2 (equivalence).** For an equidistant 0/1 code with equal
row weights, the score covariance `W Σ Wᵀ` equals
`(σ₀² + σ_c² d/2) W Wᵀ` plus a multiple of `11ᵀ`. -/
theorem score_cov_equidistant (W : Matrix (Fin M) (Fin N) ℝ)
    (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ d : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) (v₀ vc vz : ℝ) :
    ∃ K : ℝ, W * covMat W v₀ vc vz * Wᵀ = (v₀ + vc * (d / 2)) • (W * Wᵀ) + K • J M M := by
  have hG := gram_equidistant W hW hrow hdist
  -- `W J Wᵀ = ℓ² J`
  have hWJ : W * J N N * Wᵀ = (ℓ ^ 2) • J M M := by
    refine Matrix.ext fun i k => ?_
    simp only [Matrix.mul_apply, J, of_apply, mul_one, transpose_apply, hrow]
    rw [← Finset.mul_sum, hrow k, Matrix.smul_apply, of_apply, smul_eq_mul]; ring
  set a := d / 2
  set c := ℓ - d / 2
  refine ⟨vc * (a * c + c ^ 2 * M) + vz * ℓ ^ 2, ?_⟩
  have expand : W * covMat W v₀ vc vz * Wᵀ
      = v₀ • (W * Wᵀ) + vc • ((W * Wᵀ) * (W * Wᵀ)) + vz • (W * J N N * Wᵀ) := by
    simp only [covMat, Matrix.mul_add, Matrix.add_mul, Matrix.mul_smul, Matrix.smul_mul,
      Matrix.mul_one, Matrix.mul_assoc]
  rw [expand, hWJ, hG]
  simp only [Matrix.add_mul, Matrix.mul_add, Matrix.smul_mul, Matrix.mul_smul,
    Matrix.one_mul, Matrix.mul_one, J_mul_J, smul_smul, smul_add]
  module

/-- Consequence: for contrast vectors (entries summing to zero), every
bilinear form of the score covariance coincides with that of the independent
noise model with `σ² = σ₀² + σ_c² d/2`. Score differences `L_i - L_k`
correspond to the contrasts `e_i - e_k`. -/
theorem contrast_cov_eq (W : Matrix (Fin M) (Fin N) ℝ)
    (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ d : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) (v₀ vc vz : ℝ)
    (u u' : Fin M → ℝ) (hu' : ∑ i, u' i = 0) :
    u ⬝ᵥ (W * covMat W v₀ vc vz * Wᵀ) *ᵥ u'
      = u ⬝ᵥ ((v₀ + vc * (d / 2)) • (W * Wᵀ)) *ᵥ u' := by
  obtain ⟨K, hK⟩ := score_cov_equidistant W hW hrow hdist v₀ vc vz
  have hJ : J M M *ᵥ u' = 0 := by
    ext i; simp [J, mulVec, dotProduct, hu']
  rw [hK, add_mulVec]
  simp only [smul_mulVec, hJ, smul_zero, add_zero]

end EcocProofs.Correlated


==> anc/EcocReliability/EcocProofs/Theorem2Dist.lean <==
import Mathlib
import EcocProofs.Theorem2
import EcocProofs.QFunction

/-!
# Theorem 2, part 2 — the distributional statement

Paper: Theorem `th:correlated`, part 2, last sentence, and its proof in Appendix
`app:correlated` ("Part 2").

Component model (model A): `ε_j = ξ_j + Σ_i w_ij χ_i + z` with independent
`ξ_j ~ N(0, σ₀²)`, `χ_i ~ N(0, σ_c²)`, `z ~ N(0, σ_z²)`.  The independent sources
are bundled in one family `X : Src N M → Ω → ℝ` indexed by
`Src N M = Fin N ⊕ Fin M ⊕ Unit` (`ξ`, `χ`, `z`).
Reference model (model B): `ε'_j` i.i.d. `N(0, σ²)`.

Scores `L_i = Σ_j w_ij ε_j + b_i` (`b_i = ln g*(c_i)`), score differences
`D_i = L_i - L_0`, decision `î = dec(L)` for any measurable rule invariant under
adding a common constant to all scores (e.g. `argmaxFirst`, argmax with the
smallest index as tie-break).

Main results
* `hasLaw_lin_eps` : every linear functional `aᵀε` of model A is
  `N(0, aᵀ Σ a)` with `Σ = covMat W σ₀² σ_c² σ_z²` (the covariance claim of the
  first line of App. G, in quadratic-form form).
* `map_eq_of_forall_proj` : Cramér–Wold on `Fin M → ℝ` (via `charFunDual`).
* `diff_law_eq` : laws of `D` coincide once the score-contrast variances agree.
* `decision_law_eq_equidistant` : **Thm 2 part 2** (equidistant, equal row
  weights, `σ² = σ₀² + σ_c² d/2`).
* `decision_law_eq_common` : the case `σ_c = 0`, equal row weights only
  (`σ² = σ₀²`).
-/

open MeasureTheory ProbabilityTheory Matrix Finset
open scoped NNReal

namespace EcocProofs.Theorem2Dist

open EcocProofs.Correlated

variable {Ω Ω' : Type*} [MeasurableSpace Ω] [MeasurableSpace Ω']

/-! ## Generic probabilistic tools -/

/-- **Cramér–Wold** on `Fin M → ℝ`: two random vectors have the same law as soon as
every linear combination of their coordinates does. -/
theorem map_eq_of_forall_proj {M : ℕ} {P : Measure Ω} {P' : Measure Ω'}
    [IsProbabilityMeasure P] [IsProbabilityMeasure P']
    {Y : Ω → Fin M → ℝ} {Y' : Ω' → Fin M → ℝ} (hY : Measurable Y) (hY' : Measurable Y')
    (h : ∀ u : Fin M → ℝ,
      P.map (fun ω => ∑ i, u i * Y ω i) = P'.map (fun ω => ∑ i, u i * Y' ω i)) :
    P.map Y = P'.map Y' := by
  refine Measure.ext_of_charFunDual (funext fun L => ?_)
  rw [charFunDual_eq_charFun_map_one, charFunDual_eq_charFun_map_one,
    Measure.map_map L.continuous.measurable hY, Measure.map_map L.continuous.measurable hY']
  set u : Fin M → ℝ := fun i => L (fun j => if i = j then 1 else 0)
  have hL : ∀ x : Fin M → ℝ, L x = ∑ i, u i * x i := by
    intro x
    have := LinearMap.pi_apply_eq_sum_univ (L : (Fin M → ℝ) →ₗ[ℝ] ℝ) x
    simp only [ContinuousLinearMap.coe_coe, smul_eq_mul] at this
    rw [this]
    exact Finset.sum_congr rfl fun i _ => mul_comm _ _
  have e1 : (⇑L ∘ Y) = fun ω => ∑ i, u i * Y ω i := funext fun ω => hL _
  have e2 : (⇑L ∘ Y') = fun ω => ∑ i, u i * Y' ω i := funext fun ω => hL _
  rw [e1, e2, h u]

/-- A constant plus a linear combination of independent centred Gaussians is Gaussian. -/
theorem hasLaw_lincomb {ι : Type*} [Fintype ι] {P : Measure Ω} [IsProbabilityMeasure P]
    {X : ι → Ω → ℝ} {v : ι → ℝ≥0} (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (v s)) P) (m : ℝ) (c : ι → ℝ) :
    HasLaw (fun ω => m + ∑ s, c s * X s ω)
      (gaussianReal m (∑ s, NNReal.mk (c s ^ 2) (sq_nonneg _) * v s)) P := by
  have h := QFunction.hasLaw_sum_gaussian (X := fun s ω => c s * X s ω) (m := fun _ => 0)
    (v := fun s => NNReal.mk (c s ^ 2) (sq_nonneg _) * v s)
    (hind.comp (fun s x => c s * x) (fun s => measurable_const_mul (c s)))
    (fun s => (hmeas s).const_mul (c s))
    (fun s => by
      have := gaussianReal_const_mul (hX s) (c s)
      rwa [mul_zero] at this) Finset.univ
  have h2 := gaussianReal_const_add h m
  simp only [Finset.sum_const_zero, zero_add] at h2
  convert h2 using 2 with ω
  simp [Finset.sum_apply]

/-! ## The two noise models and the scores -/

/-- Index of the independent sources: `ξ_j` (`inl j`), `χ_i` (`inr (inl i)`), `z`. -/
abbrev Src (N M : ℕ) := Fin N ⊕ Fin M ⊕ Unit

/-- Variances of the sources. -/
def srcVar {N M : ℕ} (v₀ vc vz : ℝ≥0) : Src N M → ℝ≥0
  | .inl _ => v₀
  | .inr (.inl _) => vc
  | .inr (.inr _) => vz

/-- Component model: `ε_j = ξ_j + Σ_i w_ij χ_i + z`. -/
def eps {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (X : Src N M → Ω → ℝ) (j : Fin N)
    (ω : Ω) : ℝ :=
  X (.inl j) ω + ∑ i, W i j * X (.inr (.inl i)) ω + X (.inr (.inr ())) ω

/-- Scores `L_i = Σ_j w_ij ε_j + b_i`. -/
def score {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ) (ε : Fin N → Ω → ℝ)
    (ω : Ω) (i : Fin M) : ℝ :=
  ∑ j, W i j * ε j ω + b i

/-- Score differences `D_i = L_i - L_0` (with `D_0 = 0`). -/
def diffVec {N M : ℕ} [NeZero M] (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ)
    (ε : Fin N → Ω → ℝ) (ω : Ω) (i : Fin M) : ℝ :=
  score W b ε ω i - score W b ε ω 0

/-- Contrast `u - (Σ u) e_0`. -/
def contrast {M : ℕ} [NeZero M] (u : Fin M → ℝ) : Fin M → ℝ :=
  fun i => u i - if i = 0 then ∑ k, u k else 0

lemma sum_contrast {M : ℕ} [NeZero M] (u : Fin M → ℝ) : ∑ i, contrast u i = 0 := by
  simp [contrast, Finset.sum_sub_distrib]

omit [MeasurableSpace Ω] in
/-- A projection of `D` is an affine function of the noise. -/
lemma proj_diffVec {N M : ℕ} [NeZero M] (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ)
    (ε : Fin N → Ω → ℝ) (u : Fin M → ℝ) (ω : Ω) :
    ∑ i, u i * diffVec W b ε ω i
      = contrast u ⬝ᵥ b + ∑ j, (Wᵀ *ᵥ contrast u) j * ε j ω := by
  have key : ∀ x : Fin M → ℝ, ∑ i, u i * (x i - x 0) = contrast u ⬝ᵥ x := by
    intro x
    simp only [contrast, dotProduct, sub_mul, mul_sub, Finset.sum_sub_distrib, ite_mul,
      zero_mul, Finset.sum_ite_eq', Finset.mem_univ, ite_true, Finset.sum_mul]
  have h1 := key (score W b ε ω)
  simp only [diffVec]
  rw [h1]
  simp only [score, dotProduct, mulVec, transpose_apply, mul_add, Finset.sum_add_distrib,
    Finset.mul_sum, Finset.sum_mul]
  rw [add_comm, Finset.sum_comm]
  congr 1
  refine Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun i _ => ?_
  ring

/-- Quadratic forms of `W C Wᵀ` are quadratic forms of `C` at `Wᵀ u`. -/
lemma quad_conj {M N : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (C : Matrix (Fin N) (Fin N) ℝ)
    (u : Fin M → ℝ) :
    u ⬝ᵥ (W * C * Wᵀ) *ᵥ u = (Wᵀ *ᵥ u) ⬝ᵥ C *ᵥ (Wᵀ *ᵥ u) := by
  rw [← mulVec_mulVec, ← mulVec_mulVec, dotProduct_mulVec, ← mulVec_transpose]

lemma quad_gram' {M N : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (u : Fin M → ℝ) :
    u ⬝ᵥ (W * Wᵀ) *ᵥ u = (Wᵀ *ᵥ u) ⬝ᵥ (Wᵀ *ᵥ u) := by
  rw [← mulVec_mulVec, dotProduct_mulVec, ← mulVec_transpose]

omit [MeasurableSpace Ω] in
/-- Linear functionals of the component-model noise. -/
lemma lin_eps {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (X : Src N M → Ω → ℝ)
    (a : Fin N → ℝ) (ω : Ω) :
    ∑ j, a j * eps W X j ω = ∑ s, (Sum.elim a (Sum.elim (W *ᵥ a) fun _ => ∑ j, a j) s) * X s ω := by
  simp only [Fintype.sum_sum_type, Sum.elim_inl, Sum.elim_inr, Finset.univ_unique,
    Finset.sum_singleton, eps, mulVec, dotProduct, mul_add, Finset.sum_add_distrib,
    Finset.mul_sum, Finset.sum_mul]
  have h2 : ∑ x, ∑ i, a x * (W i x * X (.inr (.inl i)) ω)
      = ∑ i, ∑ x, W i x * a x * X (.inr (.inl i)) ω := by
    rw [Finset.sum_comm]
    exact Finset.sum_congr rfl fun i _ => Finset.sum_congr rfl fun x _ => by ring
  rw [h2, add_assoc]

lemma var_eps {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) (v₀ vc vz : ℝ≥0) (a : Fin N → ℝ) :
    ((∑ s, NNReal.mk ((Sum.elim a (Sum.elim (W *ᵥ a) fun _ => ∑ j, a j) s) ^ 2)
      (sq_nonneg _) * srcVar v₀ vc vz s : ℝ≥0) : ℝ)
      = a ⬝ᵥ covMat W v₀ vc vz *ᵥ a := by
  rw [quad_cov]
  simp only [Fintype.sum_sum_type, Sum.elim_inl, Sum.elim_inr, srcVar, Finset.univ_unique,
    Finset.sum_singleton, NNReal.coe_add, NNReal.coe_sum, NNReal.coe_mul, NNReal.coe_mk,
    dotProduct, ← Finset.sum_mul, ← sq]
  ring

/-- **Covariance of the component model** (App. G, first line): every linear
functional `aᵀε` is `N(0, aᵀ Σ a)` with `Σ = σ₀² I + σ_c² WᵀW + σ_z² 11ᵀ`. -/
theorem hasLaw_lin_eps {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) {P : Measure Ω}
    [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vc vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ vc vz s)) P) (a : Fin N → ℝ) :
    HasLaw (fun ω => ∑ j, a j * eps W X j ω)
      (gaussianReal 0 (a ⬝ᵥ covMat W v₀ vc vz *ᵥ a).toNNReal) P := by
  have h := hasLaw_lincomb hind hmeas hX 0 (Sum.elim a (Sum.elim (W *ᵥ a) fun _ => ∑ j, a j))
  convert h using 2
  · rw [lin_eps, zero_add]
  · apply NNReal.eq; rw [var_eps, Real.coe_toNNReal _ (by rw [← var_eps]; exact NNReal.coe_nonneg _)]

/-! ## Equality of the laws of the score differences -/

lemma measurable_diffVec {N M : ℕ} [NeZero M] (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ)
    {ε : Fin N → Ω → ℝ} (hε : ∀ j, Measurable (ε j)) : Measurable (diffVec W b ε) := by
  refine Measurable.of_eval fun i => ?_
  simp only [diffVec, score]
  fun_prop

lemma measurable_eps {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) {X : Src N M → Ω → ℝ}
    (hmeas : ∀ s, Measurable (X s)) (j : Fin N) : Measurable (eps W X j) := by
  unfold eps; fun_prop

/-- **Core step.** If the contrast variances of the two models agree, the score
difference vectors `D` have the same law. -/
theorem diff_law_eq {N M : ℕ} [NeZero M] (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ)
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vc vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ vc vz s)) P)
    {P' : Measure Ω'} [IsProbabilityMeasure P'] {Y : Fin N → Ω' → ℝ} {σ2 : ℝ≥0}
    (hindY : iIndepFun Y P') (hmeasY : ∀ j, Measurable (Y j))
    (hY : ∀ j, HasLaw (Y j) (gaussianReal 0 σ2) P')
    (hvar : ∀ u : Fin M → ℝ, ∑ i, u i = 0 →
      u ⬝ᵥ (W * covMat W v₀ vc vz * Wᵀ) *ᵥ u = σ2 * (u ⬝ᵥ (W * Wᵀ) *ᵥ u)) :
    P.map (diffVec W b (eps W X)) = P'.map (diffVec W b Y) := by
  refine map_eq_of_forall_proj (measurable_diffVec W b (measurable_eps W hmeas))
    (measurable_diffVec W b hmeasY) fun u => ?_
  set a := Wᵀ *ᵥ contrast u
  have hA : HasLaw (fun ω => ∑ i, u i * diffVec W b (eps W X) ω i)
      (gaussianReal (contrast u ⬝ᵥ b) (a ⬝ᵥ covMat W v₀ vc vz *ᵥ a).toNNReal) P := by
    have h := gaussianReal_const_add (hasLaw_lin_eps W hind hmeas hX a) (contrast u ⬝ᵥ b)
    rw [zero_add] at h
    convert h using 2 with ω
    exact proj_diffVec W b (eps W X) u ω
  have hB : HasLaw (fun ω => ∑ i, u i * diffVec W b Y ω i)
      (gaussianReal (contrast u ⬝ᵥ b) (∑ j, NNReal.mk (a j ^ 2) (sq_nonneg _) * σ2)) P' := by
    have h := hasLaw_lincomb hindY hmeasY hY (contrast u ⬝ᵥ b) a
    convert h using 2 with ω
    exact proj_diffVec W b Y u ω
  rw [hA.map_eq, hB.map_eq]
  congr 1
  apply NNReal.eq
  have hv := hvar (contrast u) (sum_contrast u)
  rw [quad_conj, quad_gram'] at hv
  have hsq : a ⬝ᵥ a = ∑ j, a j ^ 2 := by simp [dotProduct, sq]
  have hnn : 0 ≤ a ⬝ᵥ covMat W v₀ vc vz *ᵥ a := by
    rw [hv, hsq]; positivity
  rw [Real.coe_toNNReal _ hnn, NNReal.coe_sum, hv, hsq, Finset.mul_sum]
  refine Finset.sum_congr rfl fun j _ => ?_
  simp [mul_comm]

/-! ## The two variance identities -/

/-- Equidistant code with equal row weights: contrast variances of the component
model equal those of i.i.d. noise with `σ² = σ₀² + σ_c² d/2`. -/
lemma hvar_equidistant {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ)
    (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ : ℝ} {d : ℕ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) (v₀ vc vz : ℝ≥0)
    (u : Fin M → ℝ) (hu : ∑ i, u i = 0) :
    u ⬝ᵥ (W * covMat W v₀ vc vz * Wᵀ) *ᵥ u
      = ((v₀ + vc * ((d : ℝ≥0) / 2) : ℝ≥0) : ℝ) * (u ⬝ᵥ (W * Wᵀ) *ᵥ u) := by
  rw [contrast_cov_eq W hW hrow hdist _ _ _ u u hu, smul_mulVec, dotProduct_smul, smul_eq_mul]
  push_cast
  ring

/-- Common-mode noise only (`σ_c = 0`) and equal row weights: contrast variances
equal those of i.i.d. noise with `σ² = σ₀²`. -/
lemma hvar_common {N M : ℕ} (W : Matrix (Fin M) (Fin N) ℝ) {ℓ : ℝ}
    (hrow : ∀ i, ∑ j, W i j = ℓ) (v₀ vz : ℝ≥0)
    (u : Fin M → ℝ) (hu : ∑ i, u i = 0) :
    u ⬝ᵥ (W * covMat W v₀ 0 vz * Wᵀ) *ᵥ u = (v₀ : ℝ) * (u ⬝ᵥ (W * Wᵀ) *ᵥ u) := by
  rw [quad_conj, quad_cov, quad_gram']
  have hs : ∑ j, (Wᵀ *ᵥ u) j = 0 := by
    simp only [mulVec, dotProduct, transpose_apply]
    rw [Finset.sum_comm]
    simp only [← Finset.mul_sum, mul_comm (W _ _), hrow, ← Finset.sum_mul, hu, zero_mul]
  rw [hs]
  simp

/-! ## Decision rules -/

/-- A decision rule that is invariant under adding a common constant to all
scores is a function of the score differences `D`, so its law is the image of
the law of `D`. -/
lemma decision_map_eq {N M : ℕ} [NeZero M] {α : Type*} [MeasurableSpace α]
    (W : Matrix (Fin M) (Fin N) ℝ) (b : Fin M → ℝ) {P : Measure Ω}
    {ε : Fin N → Ω → ℝ} (hε : ∀ j, Measurable (ε j))
    (dec : (Fin M → ℝ) → α) (hdec : Measurable dec)
    (hshift : ∀ x c, dec (fun i => x i + c) = dec x) :
    P.map (fun ω => dec (score W b ε ω)) = (P.map (diffVec W b ε)).map dec := by
  rw [Measure.map_map hdec (measurable_diffVec W b hε)]
  congr 1
  funext ω
  simp only [Function.comp]
  exact (hshift _ _).symm

/-- **Theorem 2, part 2 (distributional claim).** For an equidistant 0/1 code
with distance `d` and equal row weights, any shift-invariant measurable decision
rule (e.g. `argmaxFirst`) has the same law under the component model as under
i.i.d. `N(0, σ²)` noise with `σ² = σ₀² + σ_c² d/2`. -/
theorem decision_law_eq_equidistant {N M : ℕ} [NeZero M] {α : Type*} [MeasurableSpace α]
    (W : Matrix (Fin M) (Fin N) ℝ) (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ : ℝ} {d : ℕ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) (b : Fin M → ℝ)
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vc vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ vc vz s)) P)
    {P' : Measure Ω'} [IsProbabilityMeasure P'] {Y : Fin N → Ω' → ℝ}
    (hindY : iIndepFun Y P') (hmeasY : ∀ j, Measurable (Y j))
    (hY : ∀ j, HasLaw (Y j) (gaussianReal 0 (v₀ + vc * ((d : ℝ≥0) / 2))) P')
    (dec : (Fin M → ℝ) → α) (hdec : Measurable dec)
    (hshift : ∀ x c, dec (fun i => x i + c) = dec x) :
    P.map (fun ω => dec (score W b (eps W X) ω)) = P'.map (fun ω => dec (score W b Y ω)) := by
  rw [decision_map_eq W b (measurable_eps W hmeas) dec hdec hshift,
    decision_map_eq W b hmeasY dec hdec hshift,
    diff_law_eq W b hind hmeas hX hindY hmeasY hY
      (fun u hu => hvar_equidistant W hW hrow hdist v₀ vc vz u hu)]

/-- **Theorem 2, part 2, case `σ_c = 0`.** Equal row weights alone suffice:
the decision has the same law as under i.i.d. `N(0, σ₀²)` noise. -/
theorem decision_law_eq_common {N M : ℕ} [NeZero M] {α : Type*} [MeasurableSpace α]
    (W : Matrix (Fin M) (Fin N) ℝ) {ℓ : ℝ} (hrow : ∀ i, ∑ j, W i j = ℓ) (b : Fin M → ℝ)
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ 0 vz s)) P)
    {P' : Measure Ω'} [IsProbabilityMeasure P'] {Y : Fin N → Ω' → ℝ}
    (hindY : iIndepFun Y P') (hmeasY : ∀ j, Measurable (Y j))
    (hY : ∀ j, HasLaw (Y j) (gaussianReal 0 v₀) P')
    (dec : (Fin M → ℝ) → α) (hdec : Measurable dec)
    (hshift : ∀ x c, dec (fun i => x i + c) = dec x) :
    P.map (fun ω => dec (score W b (eps W X) ω)) = P'.map (fun ω => dec (score W b Y ω)) := by
  rw [decision_map_eq W b (measurable_eps W hmeas) dec hdec hshift,
    decision_map_eq W b hmeasY dec hdec hshift,
    diff_law_eq W b hind hmeas hX hindY hmeasY hY
      (fun u hu => by simpa using hvar_common W hrow v₀ vz u hu)]

/-! ## Argmax with a fixed tie-break -/

lemma argmax_set_nonempty {M : ℕ} [NeZero M] (x : Fin M → ℝ) :
    (univ.filter fun i => ∀ k, x k ≤ x i).Nonempty := by
  obtain ⟨i, -, hi⟩ := Finset.exists_max_image univ x univ_nonempty
  exact ⟨i, by simpa using hi⟩

/-- `î = argmax_i x_i`, ties broken towards the smallest index. -/
noncomputable def argmaxFirst {M : ℕ} [NeZero M] (x : Fin M → ℝ) : Fin M :=
  (univ.filter fun i => ∀ k, x k ≤ x i).min' (argmax_set_nonempty x)

lemma argmaxFirst_shift {M : ℕ} [NeZero M] (x : Fin M → ℝ) (c : ℝ) :
    argmaxFirst (fun i => x i + c) = argmaxFirst x := by
  simp only [argmaxFirst, add_le_add_iff_right]

lemma argmaxFirst_eq_iff {M : ℕ} [NeZero M] (x : Fin M → ℝ) (i : Fin M) :
    argmaxFirst x = i ↔ (∀ k, x k ≤ x i) ∧ ∀ k, k < i → x k < x i := by
  set S := univ.filter fun i => ∀ k, x k ≤ x i
  have hmem : ∀ j, j ∈ S ↔ ∀ k, x k ≤ x j := by simp [S]
  constructor
  · rintro rfl
    have h1 := (hmem _).1 (Finset.min'_mem S (argmax_set_nonempty x))
    refine ⟨h1, fun k hk => ?_⟩
    by_contra hle
    replace hle := not_lt.mp hle
    have hkS : k ∈ S := (hmem k).2 fun k' => (h1 k').trans hle
    exact absurd (Finset.min'_le S k hkS) (not_le.2 hk)
  · rintro ⟨h1, h2⟩
    refine le_antisymm (Finset.min'_le S i ((hmem i).2 h1)) ?_
    refine Finset.le_min' S _ i fun y hy => ?_
    by_contra hlt
    replace hlt := not_le.mp hlt
    exact absurd ((hmem y).1 hy i) (not_le.2 (h2 y hlt))

lemma measurable_argmaxFirst {M : ℕ} [NeZero M] : Measurable (argmaxFirst (M := M)) := by
  refine measurable_to_countable' fun i => ?_
  have : argmaxFirst ⁻¹' {i}
      = (⋂ k, {x : Fin M → ℝ | x k ≤ x i}) ∩ ⋂ k, ⋂ (_ : k < i), {x | x k < x i} := by
    ext x
    simp [argmaxFirst_eq_iff]
  rw [this]
  refine MeasurableSet.inter (MeasurableSet.iInter fun k => ?_)
    (MeasurableSet.iInter fun k => MeasurableSet.iInter fun _ => ?_)
  · exact measurableSet_le (measurable_pi_apply k) (measurable_pi_apply i)
  · exact measurableSet_lt (measurable_pi_apply k) (measurable_pi_apply i)

/-- **Theorem 2, part 2, stated for the ECOC decoder** `î = argmax_i L_i`
(smallest-index tie-break). -/
theorem argmax_law_eq_equidistant {N M : ℕ} [NeZero M]
    (W : Matrix (Fin M) (Fin N) ℝ) (hW : ∀ i j, W i j = 0 ∨ W i j = 1) {ℓ : ℝ} {d : ℕ}
    (hrow : ∀ i, ∑ j, W i j = ℓ)
    (hdist : ∀ i k, i ≠ k → ∑ j, (W i j - W k j) ^ 2 = d) (b : Fin M → ℝ)
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vc vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ vc vz s)) P)
    {P' : Measure Ω'} [IsProbabilityMeasure P'] {Y : Fin N → Ω' → ℝ}
    (hindY : iIndepFun Y P') (hmeasY : ∀ j, Measurable (Y j))
    (hY : ∀ j, HasLaw (Y j) (gaussianReal 0 (v₀ + vc * ((d : ℝ≥0) / 2))) P') :
    P.map (fun ω => argmaxFirst (score W b (eps W X) ω))
      = P'.map (fun ω => argmaxFirst (score W b Y ω)) :=
  decision_law_eq_equidistant W hW hrow hdist b hind hmeas hX hindY hmeasY hY
    argmaxFirst measurable_argmaxFirst argmaxFirst_shift

/-- Case `σ_c = 0` for the argmax decoder: equal row weights suffice, `σ² = σ₀²`. -/
theorem argmax_law_eq_common {N M : ℕ} [NeZero M]
    (W : Matrix (Fin M) (Fin N) ℝ) {ℓ : ℝ} (hrow : ∀ i, ∑ j, W i j = ℓ) (b : Fin M → ℝ)
    {P : Measure Ω} [IsProbabilityMeasure P] {X : Src N M → Ω → ℝ} {v₀ vz : ℝ≥0}
    (hind : iIndepFun X P) (hmeas : ∀ s, Measurable (X s))
    (hX : ∀ s, HasLaw (X s) (gaussianReal 0 (srcVar v₀ 0 vz s)) P)
    {P' : Measure Ω'} [IsProbabilityMeasure P'] {Y : Fin N → Ω' → ℝ}
    (hindY : iIndepFun Y P') (hmeasY : ∀ j, Measurable (Y j))
    (hY : ∀ j, HasLaw (Y j) (gaussianReal 0 v₀) P') :
    P.map (fun ω => argmaxFirst (score W b (eps W X) ω))
      = P'.map (fun ω => argmaxFirst (score W b Y ω)) :=
  decision_law_eq_common W hrow b hind hmeas hX hindY hmeasY hY
    argmaxFirst measurable_argmaxFirst argmaxFirst_shift

end EcocProofs.Theorem2Dist


==> anc/EcocReliability/README.md <==
# Lean formalization: *The Reliability Function of Error-Correcting Output Codes with Noisy Binary Classifiers*

This directory is a Lean 4 + Mathlib project that machine-checks the theorems of the paper.
All lemmas, propositions, corollaries and theorems of Sections 2–8, together with the proofs in
Appendices A–G, are formalized. The chain is complete: it starts from the Gaussian noise model and
the product decoder, and ends at the reliability function.

* 16 modules, 6969 lines, 499 theorems.
* No `sorry` and no custom axioms. Every theorem uses only `propext`, `Classical.choice` and
  `Quot.sound` (see *Checking* below).
* `NonVacuity.lean` gives concrete instances that satisfy all hypotheses of the main theorems, so
  none of them is vacuous.

## Building

Requirements: [elan](https://github.com/leanprover/elan). The toolchain is pinned in
`lean-toolchain` (Lean `v4.37.0-rc1`) and Mathlib in `lake-manifest.json`.

```bash
lake exe cache get      # download prebuilt Mathlib (about 5 GB)
lake build              # builds all modules (a few minutes)
lake env lean Audit.lean
```

The last command prints `OK: <n> theorems, only propext / Classical.choice / Quot.sound`.
It walks over every theorem in the `EcocProofs` namespace and collects the axioms each one uses.

## Map from the paper to Lean

Numbers refer to the submitted PDF. Names are given relative to the namespace of each module
(`EcocProofs.<Module>`). Two namespaces differ from the file names:

* `Theorem2.lean` uses `EcocProofs.Correlated`.
* `Correlated.lean` uses `EcocProofs.CorrelatedGauss`.

Some theorem names keep earlier labels. In particular, `NvR.prop5` / `NvR.prop5_half` are
Proposition 4 and `NvR.prop6` / `NvR.prop6_half` are Proposition 6. Names containing `EMDR` / `emdr`
refer to the excess error rate $\Delta$; EMDR was its working name.

### Model and equivalent channel (Sections 2–3)

| Paper | Lean |
|---|---|
| Def. 4, Eqs. (5)–(6): noisy classifier output | `Channel.fOne`, `Channel.logit_fOne` |
| Eq. (12) $\ln g$, Eq. (13) sufficient statistic, $\arg\max g=\arg\max L$ | `Channel.log_g`, `Channel.log_g_eq_L`, `Channel.amax_g_eq` |
| Eq. (14) $L_k-L_1=\mu_{1k}+Z_{1k}$, Eq. (7) $R_{1k}$ | `Channel.L_sub`, `Channel.log_R`, `Channel.R_le_one_iff` |
| Prop. 1 (pairwise error probability) | `QFunction.prob_channel_eq_Q`, `Channel.prob_R_le_one`, `QFunction.hasLaw_weighted_sum` |
| Ties have probability zero, so $P(E)=P(\hat i\ne1)$ | `Channel.prob_tie_zero`, `MainTheorem.one_sub_pdec_eq_PE` |
| Prop. 2 (two-sided evaluation of $\Delta$) | `ExcessError.delta_exact`, `ExcessError.delta_two_sided`, `ExcessError.delta_ge_lam`, `MainTheorem.delta_ge`, `MainTheorem.delta_le` |
| Prop. 2 needs null ties (counterexample otherwise) | `ExcessError.delta_lower_fails_with_ties` |

### Upper bound (Section 4, Appendix A)

| Paper | Lean |
|---|---|
| Prop. 3 ($\mu_{1k}$, general table) | `GeneralCode.mu_upper_general`, `GeneralCode.omega_nmin_le_alpha`, `ColumnBounds.ratio_bound` |
| Lemma 1 ($\eta_j$ upper bound, unimodality), App. A | `ColumnBounds.eta_le_upper`, `ColumnBounds.eta_mid`, `ColumnBounds.eta_strictMonoOn`, `ColumnBounds.eta_strictAntiOn` |
| Eq. (2) $d(n,M)$, pair structure | `NvR.hamming_eq`, `NvR.hammingHalf_eq`, `NvR.mu_eq_sum_gamma`, `NvR.card_pairs` |
| Prop. 4 ($\mu_{1k}$, $n$vR) | `NvR.prop5`, `NvR.prop5_half` |
| Prop. 5 (upper bound, general table) | `MainTheorem.sufficiency_general`, `MainTheorem.sufficiency_general_dmin` |
| Cor. 1 (upper bound, $n$vR) | `MainTheorem.sufficiency_nvR`, `MainTheorem.sufficiency_nvR_half`, `ExcessError.cor_upper_nvR` |

### Lower bound (Section 5, Appendix B)

| Paper | Lean |
|---|---|
| Lemma 2 (Q-function bounds) | `QFunction.Q_bounds`, `QFunction.Q_bounds_simple`, `QFunction.Q_le_exp`, `QFunction.Q_ge_mills` (the last holds for all real $x$) |
| Lemma 3 ($P(E)\ge Q(\rho_{\min})$) | `ExcessError.PE_lower`, `ExcessError.PE_lower_mills`, `ExcessError.PE_lower_measure` |
| Cor. 2 (necessity), Eq. (41) | `MainTheorem.necessity`, `MainTheorem.abs_mu_le`, `ColumnBounds.abs_sum_log_col_le`, `ColumnBounds.Bk_antitone` |
| Lemma 4 ($\eta_j$ lower bound), App. B | `ColumnBounds.eta_ge_lower`, `ColumnBounds.eta_zero`, `ColumnBounds.eta_right_end`, `gamma_ge_zero_val` |
| Prop. 6 ($\mu_{1k}$ lower bound, $n$vR) | `NvR.prop6`, `NvR.prop6_half` |
| Prop. 7 ($\Delta$ lower bound, $n$vR) | `ExcessError.EMDR_lower`, `ExcessError.EMDR_lower_mills`, `ExcessError.rhoU_sq_half` |

### Tightness (Section 6, Appendices C, E, F)

| Paper | Lean |
|---|---|
| Lemma 5 (sandwich) | `ExcessError.PE_sandwich` |
| Lemma 6 (all $M\ge2n$, sharp $\beta$), App. E | `NvR.lemma6`, `NvR.lemma6_strict`, `NvR.lemma6_half`, `NvR.mean_alpha`, `gamma_sub_le_sharp` |
| Prop. 8 (reliability function), App. F | `MainTheorem.tightness_nvR` (end to end), `Reliability.reliability_core`, `MainTheorem.rho_one_le` |
| Eq. (77), $k\ge3$ negligible (every $M>2n$) | `NvR.kge3` |
| Cor. 3 (reliability function of $\Delta$) | `Reliability.emdr_reliability`, `Reliability.emdr_reliability_value` |
| Lemma 7, App. C | `ColumnBounds.kappa2_le_E`, `Asymptotics2.kappa2_isGLB`, `Asymptotics2.kappa2_isLeast`, `Asymptotics2.logh_hasDerivAt`, `Asymptotics2.logh_antitoneOn` |
| Remark after Lemma 7 ($n\ge3$: exponent below $e_{\rm lower}$) | `NGeThree.neg_log_Q_div_lt_elower`, `NGeThree.neg_log_P_div_lt_elower`; for $n=2$ the argument gives nothing: `NGeThree.deficit_n_two_le` |

### Main theorem and specific codes (Section 7, Appendix D)

| Paper | Lean |
|---|---|
| Thm. 1, part 1 (sufficiency) | `MainTheorem.sufficiency_general`, `MainTheorem.sufficiency_nvR`, `MainTheorem.sufficiency_nvR_half` |
| Thm. 1, part 2 (necessity) | `MainTheorem.necessity` |
| Thm. 1, part 3 (tightness) | `MainTheorem.tightness_nvR` |
| Thm. 1 remark $N<2^M$ | `SpecificCodes.card_columns_le` |
| Hadamard code: equidistance, balance, no pair structure ($M\ge3$, $M\ne4$), $M=4$ equals 2vR | `SpecificCodes.hadCode_dist`, `SpecificCodes.hadCode_ones`, `SpecificCodes.hadCode_no_pair`, `SpecificCodes.hadCode_no_pair'`, `SpecificCodes.hadCode_four_eq_2vR` |
| Hadamard sufficiency example ($c=\lambda/2$, $n_{\min}=M/2$) | `SpecificCodes.omega_half_uniform`, `SpecificCodes.uniform_condition`, `SpecificCodes.hadCodeN_nmin`, `SpecificCodes.hadCodeN_mu_upper` |
| Table 1 rows | `SpecificCodes.oneVsRest_*`, `SpecificCodes.twoVsRest_*`, `SpecificCodes.logCode_*`, `SpecificCodes.card_exhCols`, `NvR.exhaustive_distance` |
| Cor. 4 (Exhaustive code), App. D | `Reliability.exh_ratio`, `Reliability.exh_upper`, `Asymptotics2.exh_upper_kappa2`, `Asymptotics2.exh_prefactor_bounds` |

### Correlated noise (Section 8, Appendix G)

| Paper | Lean |
|---|---|
| $\varepsilon\sim\mathcal N(0,\Sigma)$ (projection definition); i.i.d. and component models satisfy it | `CorrelatedGauss.IsGaussVec`, `CorrelatedGauss.isGaussVec_of_iid`, `CorrelatedGauss.isGaussVec_component` |
| Thm. 2, part 1, Eq. (59) | `CorrelatedGauss.necessity_deff`, `CorrelatedGauss.sufficiency_nvR_deff`, `CorrelatedGauss.sufficiency_general_deff`, `CorrelatedGauss.prob_R_le_one_gauss`, `Reliability.part1_algebra` |
| Thm. 2, part 1, tightness | `CorrelatedGauss.tightness_nvR_gauss` |
| Thm. 2, part 2: $d_{\rm eff}\le2/\sigma_c^2$ | `Correlated.deff_le`, `Correlated.dH_eq_card` |
| Thm. 2, part 2: equidistant codes are equivalent to independent noise | `Correlated.gram_equidistant`, `Correlated.score_cov_equidistant`, `Theorem2Dist.argmax_law_eq_equidistant`, `Theorem2Dist.argmax_law_eq_common` |
| Orientation-symmetric floor $1/(2\sigma_c^2)$ | `Reliability.deff_le_sym` |
| Equicorrelated remark | `Reliability.quad_equicorr_rows`, `Reliability.contrast_cov_equicorr` |

## Scope and modelling conventions

* **Not formalized.** The following are outside the formalization: the numerical and experimental
  results (Section 9, the tables of Appendix H, Appendix I), the discussion (Section 10), and the
  informal Remark 3 on distance spectra. The numerical remark "$M\ge25$ for $n=3$" is checked in
  Python, not in Lean.
* **Asymptotic statements.** These are sequences indexed by $M$ (`Filter.Tendsto … atTop`). In
  `MainTheorem.tightness_nvR` the classes are `Fin (m+3)`. $\theta_1,\theta_2$ are fixed, and
  $\theta_i\le c_0/M$ for $i\ge3$ (Definition 6).
* **Columns.** They are assumed nonconstant, so that $f^*_j\in(0,1)$. The paper's convention for
  $f^*_j\in\{0,1\}$ is not modelled.
* **Class and decision.** The true class is independent of the decision given $\theta$. This
  assumption is the definition of $P_{\rm ECOC}$.
* **Hadamard matrices.** Their existence for every $M\equiv0\pmod 4$ is a conjecture. It is not
  used: the Hadamard results assume a given normalized Hadamard matrix. Instances of order 4 and 8
  are in `NonVacuity.lean`.


==> anc/EcocReliability/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "31ce06eaadf4a200c0e1407c5f10953cf606b8f8",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.37.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "0d8633efc105d6b15b59a8103614ae0291ee8827",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "146200e1ecbf7397e361475b5c0905adc5fe0670",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "cf947504529b8e2ee114e852133d13e4ac923e9b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "197b8bdfd8bbfea6dff6ac04170a710b231c3aaa",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "637fdbb8689a3387a82568b07355231f892144d7",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ad0c9f87cfe7b41b93446472004724a1646a22f4",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "87486d547af639cb39c01f0d2f8025aa47d7dde1",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c830de39b67d5d447d854a4e390fff9bb0a9c897",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.37.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "EcocProofs",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/EcocReliability/lakefile.toml <==
name = "EcocProofs"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["EcocProofs"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.37.0-rc1"

[[lean_lib]]
name = "EcocProofs"


==> anc/EcocReliability/lean-toolchain <==
leanprover/lean4:v4.37.0-rc1

